Differentiation of Linear Optical Circuits

Linear optical circuits with single-photon sources offer a promising platform for quantum chemistry and machine learning. However, current applications are all based on support vector machines or gradient-free optimization methods. This paper develops classical and quantum algorithms for evaluating the analytic gradients of linear optical circuits with respect to their phase parameters. First, we set up a general framework by characterising the class of observables whose expectation values can be estimated efficiently by sampling from a passive linear optical circuit with finitely many photons. We then show how to compute the gradients of the expectation values of a special class of ``non-interacting'' observables arising in full-counting-statistics. Our differentiation algorithm uses the Halmos dilation and requires evaluating two circuits of twice the size, using one additional photon. Building on the methods of full-counting-statistics, we show how to recover the gradients of arbitrary observables from the gradient of a non-interacting characteristic function. Throughout the paper, we compare the performance of classical and quantum algorithms on the same estimation problems, analysing the sampling complexity of the algorithms and suggesting different cases for which quantum speed-ups could be obtained.

==> code/block_unitary.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "f249b71c",
   "metadata": {},
   "outputs": [],
   "source": [
    "\"\"\"See if we can generate a matrix where for any given sub-block, we can define the remaining variables to make the\n",
    "whole matrix unitary\"\"\"\n",
    "\n",
    "import sympy as sp\n",
    "from sympy.physics.quantum import TensorProduct, Dagger\n",
    "from sympy.matrices import Matrix, MatrixBase, BlockMatrix\n",
    "import numpy as np\n",
    "from scipy.special import lambertw"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "3f952cad",
   "metadata": {},
   "outputs": [],
   "source": [
    "theta = sp.Symbol(\"theta\", real=True)\n",
    "\n",
    "w = 0\n",
    "x = sp.exp(sp.I*theta)\n",
    "y = sp.exp(sp.I*sp.pi/2)\n",
    "z = sp.exp(sp.I*theta)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "6f2dfdea",
   "metadata": {},
   "outputs": [],
   "source": [
    "N = Matrix([[w, x], [y, z]])\n",
    "I = Matrix([[1, 0], [0, 1]])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "5c112310",
   "metadata": {},
   "outputs": [],
   "source": [
    "s = sp.sqrt(2/(3+sp.sqrt(5)))\n",
    "# s=1/2\n",
    "max_s = max(N.singular_value_decomposition()[1])\n",
    "M = N/max_s"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "7fa678aa",
   "metadata": {},
   "outputs": [],
   "source": [
    "sv_decomp = M.singular_value_decomposition()\n",
    "R = sv_decomp[0]\n",
    "D = sv_decomp[1]\n",
    "V = sv_decomp[2]\n",
    "D_inv = sp.sqrt(sp.eye(2)-D**2)\n",
    "P = R*D_inv*V.H"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "895ea0a5",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}1 & 0\\\\0 & \\sqrt{\\frac{7}{2} - \\frac{3 \\sqrt{5}}{2}}\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[1,                       0],\n",
       "[0, sqrt(7/2 - 3*sqrt(5)/2)]])"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "D"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "3860a892",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}0 & 0.618033988749895 e^{i \\theta}\\\\0.618033988749895 i & 0.618033988749895 e^{i \\theta}\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[                  0, 0.618033988749895*exp(I*theta)],\n",
       "[0.618033988749895*I, 0.618033988749895*exp(I*theta)]])"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "M.evalf()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "e9996eb9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}1.0 & 0\\\\0 & 0.381966011250105\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[1.0,                 0],\n",
       "[  0, 0.381966011250105]])"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "D.evalf()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "0b42ba63",
   "metadata": {},
   "outputs": [],
   "source": [
    "L = Matrix(BlockMatrix([[M, P], [P, -M]]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "3d338f63",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}1 & 0\\\\0 & 1\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[1, 0],\n",
       "[0, 1]])"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sp.simplify(M*sp.adjoint(M)+P*sp.adjoint(P))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "cca8be22",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}1.0 & 0 & 0 & 0\\\\0 & 1.0 & 7.0 \\cdot 10^{-127} & 0\\\\0 & 1.0 \\cdot 10^{-126} & 1.0 & 0\\\\3.0 \\cdot 10^{-126} & 0 & 0 & 1.0\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[    1.0,       0,       0,   0],\n",
       "[      0,     1.0, 0.e-126,   0],\n",
       "[      0, 0.e-126,     1.0,   0],\n",
       "[0.e-126,       0,       0, 1.0]])"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sp.simplify(L*sp.adjoint(L)).evalf()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "7c94e97a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}1.11022302462516 \\cdot 10^{-16} i & 0.618033988749895 e^{i \\theta}\\\\0.618033988749895 i & 0.618033988749895 e^{i \\theta}\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[1.11022302462516e-16*I, 0.618033988749895*exp(I*theta)],\n",
       "[   0.618033988749895*I, 0.618033988749895*exp(I*theta)]])"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(R*D*V.H).evalf()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "2e01c88c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}0 & 0.618033988749895 e^{i \\theta}\\\\0.618033988749895 i & 0.618033988749895 e^{i \\theta}\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[                  0, 0.618033988749895*exp(I*theta)],\n",
       "[0.618033988749895*I, 0.618033988749895*exp(I*theta)]])"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "M.evalf()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "8d3b1c42",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}1 & 0 & 0 & 0\\\\0 & 1 & \\frac{2 \\left(\\sqrt{7 - 3 \\sqrt{5}} \\left(i \\left(1 + \\sqrt{5}\\right) \\sqrt{5 - 3 \\sqrt{5}} + \\sqrt{-5 + 3 \\sqrt{5}} \\left(-1 + \\sqrt{5}\\right)\\right) + 4 \\sqrt{-20 + 9 \\sqrt{5}}\\right)}{\\left(7 - 3 \\sqrt{5}\\right) \\left(\\sqrt{5} + 3\\right) \\left(\\sqrt{5} + 5\\right)} & 0\\\\0 & \\frac{2 \\left(i \\left(1 + \\sqrt{5}\\right) \\sqrt{5 - 3 \\sqrt{5}} + \\sqrt{-5 + 3 \\sqrt{5}} \\left(-1 + \\sqrt{5}\\right) + 2 \\sqrt{-5 + 3 \\sqrt{5}}\\right)}{\\sqrt{7 - 3 \\sqrt{5}} \\left(\\sqrt{5} + 3\\right) \\left(\\sqrt{5} + 5\\right)} & 1 & 0\\\\- \\frac{\\sqrt{-20 + 9 \\sqrt{5}}}{2} - \\frac{\\sqrt{5} \\sqrt{-20 + 9 \\sqrt{5}}}{10} + \\frac{\\sqrt{5} \\sqrt{-5 + 3 \\sqrt{5}} \\sqrt{7 - 3 \\sqrt{5}}}{20} + \\frac{\\sqrt{-5 + 3 \\sqrt{5}} \\sqrt{7 - 3 \\sqrt{5}}}{4} & 0 & 0 & 1\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[                                                                                                                                                             1,                                                                                                                                                        0,                                                                                                                                                                           0, 0],\n",
       "[                                                                                                                                                             0,                                                                                                                                                        1, 2*(sqrt(7 - 3*sqrt(5))*(I*(1 + sqrt(5))*sqrt(5 - 3*sqrt(5)) + sqrt(-5 + 3*sqrt(5))*(-1 + sqrt(5))) + 4*sqrt(-20 + 9*sqrt(5)))/((7 - 3*sqrt(5))*(sqrt(5) + 3)*(sqrt(5) + 5)), 0],\n",
       "[                                                                                                                                                             0, 2*(I*(1 + sqrt(5))*sqrt(5 - 3*sqrt(5)) + sqrt(-5 + 3*sqrt(5))*(-1 + sqrt(5)) + 2*sqrt(-5 + 3*sqrt(5)))/(sqrt(7 - 3*sqrt(5))*(sqrt(5) + 3)*(sqrt(5) + 5)),                                                                                                                                                                           1, 0],\n",
       "[-sqrt(-20 + 9*sqrt(5))/2 - sqrt(5)*sqrt(-20 + 9*sqrt(5))/10 + sqrt(5)*sqrt(-5 + 3*sqrt(5))*sqrt(7 - 3*sqrt(5))/20 + sqrt(-5 + 3*sqrt(5))*sqrt(7 - 3*sqrt(5))/4,                                                                                                                                                        0,                                                                                                                                                                           0, 1]])"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sp.simplify(L*sp.adjoint(L))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "77335a2d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "False"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "M == sp.simplify(R*D*V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "b008e478",
   "metadata": {},
   "outputs": [],
   "source": [
    "def evaluate(U: Matrix, inp: list, out: list):\n",
    "    # Calculate U_I,J from https://arxiv.org/pdf/2204.12985.pdf\n",
    "    mat1 = Matrix([])\n",
    "    mat2 = Matrix([])\n",
    "    for i, num in enumerate(out):\n",
    "        col = U.col(i)\n",
    "        for j in range(num):\n",
    "            mat1 = mat1.col_insert(len(mat1), col)\n",
    "    for i, num in enumerate(inp):\n",
    "        row = mat1.row(i)\n",
    "        for j in range(num):\n",
    "            mat2 = mat2.row_insert(len(mat2), row)\n",
    "            \n",
    "    return mat2\n",
    "    \n",
    "def probability(U: Matrix, inp: list, out: list):\n",
    "    # Calculate the probability from U_I,J\n",
    "    if sum(inp) != sum(out):\n",
    "        raise ValueError(\"Number of photons input does not equal number of photons output\")\n",
    "    if len(inp) != len(out) or len(inp) != len(U.row(0)) or len(inp) != len(U.col(0)):\n",
    "        raise ValueError(\"length of input and output photons but be the same size as the matrix\")\n",
    "    \n",
    "    factor = 1\n",
    "    for i in range(len(inp)):\n",
    "        factor = factor*np.math.factorial(inp[i])*np.math.factorial(out[i])\n",
    "    \n",
    "    T = evaluate(U, inp, out)\n",
    "    perm = T.per()\n",
    "    \n",
    "    return abs(perm)**2/factor\n",
    "\n",
    "def amplitude(U: Matrix, inp: list, out: list):\n",
    "    # Calculate the probability from U_I,J\n",
    "    if sum(inp) != sum(out):\n",
    "        raise ValueError(\"Number of photons input does not equal number of photons output\")\n",
    "    if len(inp) != len(out) or len(inp) != len(U.row(0)) or len(inp) != len(U.col(0)):\n",
    "        raise ValueError(\"length of input and output photons but be the same size as the matrix\")\n",
    "    \n",
    "    factor = 1\n",
    "    for i in range(len(inp)):\n",
    "        factor = factor*np.math.factorial(inp[i])*np.math.factorial(out[i])\n",
    "    \n",
    "    T = evaluate(U, inp, out)\n",
    "    perm = T.per()\n",
    "    \n",
    "    return perm/np.sqrt(factor)\n",
    "\n",
    "def photon_number(A, s = np.sqrt((3+np.sqrt(5))/2)):\n",
    "    n_prime = -(1/np.log(s))*lambertw(-s*np.log(s)*A, k=-1)\n",
    "    return n_prime"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "aab92aaf",
   "metadata": {},
   "outputs": [],
   "source": [
    "hom = 1/np.sqrt(2)*Matrix([[1j, 1], [1, 1j]])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "40fcfe04",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle 0$"
      ],
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "probability(hom, [1, 1], [1, 1])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a8665399",
   "metadata": {},
   "source": [
    "This shows that all the possable outcomes sum to one. I had to check numerically by subbing in theta since the cancelling isn't perfect but after trying a few random values it always came up very close to 1 so seems to be working"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "324b6d1a",
   "metadata": {},
   "outputs": [],
   "source": [
    "prob = (probability(L, [0, 0, 1, 1], [0, 0, 1, 1]).evalf()+probability(L, [0, 0, 1, 1], [0, 1, 0, 1]).evalf()+\n",
    "probability(L, [0, 0, 1, 1], [0, 1, 1, 0]).evalf()+probability(L, [0, 0, 1, 1], [1, 0, 1, 0]).evalf()+\n",
    "probability(L, [0, 0, 1, 1], [1, 1, 0, 0]).evalf()+probability(L, [0, 0, 1, 1], [1, 0, 0, 1]).evalf()+\n",
    "probability(L, [0, 0, 1, 1], [0, 0, 0, 2]).evalf()+probability(L, [0, 0, 1, 1], [0, 0, 2, 0]).evalf()+\n",
    "probability(L, [0, 0, 1, 1], [2, 0, 0, 0]).evalf()+probability(L, [0, 0, 1, 1], [0, 2, 0, 0]).evalf())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "5b972e49",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle 1.0 + 1.66 \\cdot 10^{-18} i$"
      ],
      "text/plain": [
       "1.0 + 1.66e-18*I"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "prob.subs(theta, 1223123.1234).evalf()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "cb4af43f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "-0.36787944117144233"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "-1/np.e"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "1ac7a2ea",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 0.0 0\n",
      "1 0.38196601125010515 0.381966011250105*I*exp(I*theta)\n",
      "2 0.4721359549995794 -0.472135954999579*I*exp(2*I*theta)\n",
      "3 0.4376941012509464 0.437694101250946*I*exp(3*I*theta)\n",
      "4 0.36067977499789694 -0.360679774997897*I*exp(4*I*theta)\n",
      "5 0.27864045000420606 0.278640450004204*I*exp(5*I*theta)\n",
      "6 0.20665112249179815 -0.206651122491798*I*exp(6*I*theta)\n",
      "7 0.14900365376545732 0.149003653765448*I*exp(7*I*theta)\n",
      "8 0.10524493997139871 -0.105244939971399*I*exp(8*I*theta)\n",
      "9 0.07317556791270763 0.0731755688019575*I*exp(9*I*theta)\n"
     ]
    }
   ],
   "source": [
    "for i in range(10):\n",
    "    amp = amplitude(L, [0, 0, 1, i], [0, 0, 1, i])\n",
    "    print(i, float(abs(amp)), amp.evalf())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "f4dd3c97",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle i \\left(1.5 - 0.5 \\sqrt{5}\\right) e^{i \\theta}$"
      ],
      "text/plain": [
       "I*(1.5 - 0.5*sqrt(5))*exp(I*theta)"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sp.simplify(amplitude(L, [0, 0, 1, 1], [0, 0, 1, 1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "afbebdff",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle 2.0 i e^{2 i \\theta}$"
      ],
      "text/plain": [
       "2.0*I*exp(2*I*theta)"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "amplitude(N, [1,2], [1,2])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7af5d18f",
   "metadata": {},
   "source": [
    "We will now attempt to solve the unitary L in terms of the singualr values and theta"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "4ab00d89",
   "metadata": {},
   "outputs": [],
   "source": [
    "s1 = sp.Symbol(\"s1\", real=True) # sp.sqrt((3+sp.sqrt(5))/2)\n",
    "s2 = sp.Symbol(\"s2\", real=True) # sp.sqrt((3-sp.sqrt(5))/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "20657feb",
   "metadata": {},
   "outputs": [],
   "source": [
    "SM = 1/s1*N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "451a842a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}0 & \\frac{e^{i \\theta}}{s_{1}}\\\\\\frac{i}{s_{1}} & \\frac{e^{i \\theta}}{s_{1}}\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[   0, exp(I*theta)/s1],\n",
       "[I/s1, exp(I*theta)/s1]])"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "SM"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "8f0a7cba",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{\\left(\\sqrt{2} + \\sqrt{10}\\right) e^{i \\theta} \\left|{s_{1}}\\right|}{2 s_{1} \\sqrt{\\sqrt{5} + 5}}$"
      ],
      "text/plain": [
       "(sqrt(2) + sqrt(10))*exp(I*theta)*Abs(s1)/(2*s1*sqrt(sqrt(5) + 5))"
      ]
     },
     "execution_count": 28,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sp.simplify(SM.singular_value_decomposition()[0][3])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "d7fbc7cb",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}\\frac{e^{i \\theta}}{\\sqrt{\\frac{5}{2} - \\frac{\\sqrt{5}}{2}} \\sqrt{\\frac{\\sqrt{5}}{2} + \\frac{3}{2}}} & \\frac{\\sqrt{2} e^{i \\theta}}{\\sqrt{7 - 3 \\sqrt{5}} \\sqrt{\\frac{\\sqrt{5}}{2} + \\frac{3}{2}} \\sqrt{\\frac{\\sqrt{5}}{2} + \\frac{5}{2}}}\\\\\\frac{i \\left(- \\frac{\\sqrt{5} i e^{i \\theta}}{2} + \\frac{i e^{i \\theta}}{2}\\right)}{\\sqrt{\\frac{5}{2} - \\frac{\\sqrt{5}}{2}} \\sqrt{\\frac{\\sqrt{5}}{2} + \\frac{3}{2}}} + \\frac{e^{i \\theta}}{\\sqrt{\\frac{5}{2} - \\frac{\\sqrt{5}}{2}} \\sqrt{\\frac{\\sqrt{5}}{2} + \\frac{3}{2}}} & \\frac{\\sqrt{2} \\left(\\frac{i \\left(\\frac{i e^{i \\theta}}{2} + \\frac{\\sqrt{5} i e^{i \\theta}}{2}\\right)}{\\sqrt{\\frac{\\sqrt{5}}{2} + \\frac{3}{2}} \\sqrt{\\frac{\\sqrt{5}}{2} + \\frac{5}{2}}} + \\frac{e^{i \\theta}}{\\sqrt{\\frac{\\sqrt{5}}{2} + \\frac{3}{2}} \\sqrt{\\frac{\\sqrt{5}}{2} + \\frac{5}{2}}}\\right)}{\\sqrt{7 - 3 \\sqrt{5}}}\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[                                                                                                 exp(I*theta)/(sqrt(5/2 - sqrt(5)/2)*sqrt(sqrt(5)/2 + 3/2)),                                                                                                   sqrt(2)*exp(I*theta)/(sqrt(7 - 3*sqrt(5))*sqrt(sqrt(5)/2 + 3/2)*sqrt(sqrt(5)/2 + 5/2))],\n",
       "[I*(-sqrt(5)*I*exp(I*theta)/2 + I*exp(I*theta)/2)/(sqrt(5/2 - sqrt(5)/2)*sqrt(sqrt(5)/2 + 3/2)) + exp(I*theta)/(sqrt(5/2 - sqrt(5)/2)*sqrt(sqrt(5)/2 + 3/2)), sqrt(2)*(I*(I*exp(I*theta)/2 + sqrt(5)*I*exp(I*theta)/2)/(sqrt(sqrt(5)/2 + 3/2)*sqrt(sqrt(5)/2 + 5/2)) + exp(I*theta)/(sqrt(sqrt(5)/2 + 3/2)*sqrt(sqrt(5)/2 + 5/2)))/sqrt(7 - 3*sqrt(5))]])"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "R"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "b3066e95",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}1.0 & 0\\\\0 & 0.381966011250105\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[1.0,                 0],\n",
       "[  0, 0.381966011250105]])"
      ]
     },
     "execution_count": 30,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "D.evalf()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "52de7e1e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}\\frac{- \\frac{\\sqrt{5} i e^{i \\theta}}{2} + \\frac{i e^{i \\theta}}{2}}{\\sqrt{\\frac{5}{2} - \\frac{\\sqrt{5}}{2}}} & \\frac{\\frac{i e^{i \\theta}}{2} + \\frac{\\sqrt{5} i e^{i \\theta}}{2}}{\\sqrt{\\frac{\\sqrt{5}}{2} + \\frac{5}{2}}}\\\\\\frac{1}{\\sqrt{\\frac{5}{2} - \\frac{\\sqrt{5}}{2}}} & \\frac{1}{\\sqrt{\\frac{\\sqrt{5}}{2} + \\frac{5}{2}}}\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[(-sqrt(5)*I*exp(I*theta)/2 + I*exp(I*theta)/2)/sqrt(5/2 - sqrt(5)/2), (I*exp(I*theta)/2 + sqrt(5)*I*exp(I*theta)/2)/sqrt(sqrt(5)/2 + 5/2)],\n",
       "[                                             1/sqrt(5/2 - sqrt(5)/2),                                             1/sqrt(sqrt(5)/2 + 5/2)]])"
      ]
     },
     "execution_count": 31,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "V"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "acc23ecd",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Derived by hand\n",
    "SR = x*Matrix([[1/(s1*sp.sqrt(1+s2**2)), 1/(s2*sp.sqrt(1+s1**2))], [(s1**2-1)/sp.sqrt(1+s1**2), (s2**2-1)/sp.sqrt(1+s2**2)]])\n",
    "SD = Matrix([[1, 0], [0, s2/s1]])\n",
    "SV = Matrix([[(1-s2**2)*x**2/sp.sqrt(1+s2**2), (1-s1**2)*x**2/sp.sqrt(1+s1**2)], [1/sp.sqrt(1+s2**2), 1/sp.sqrt(1+s1**2)]])\n",
    "SD_inv = sp.sqrt(sp.eye(2)-SD**2)\n",
    "SP = SR*SD_inv*SV.H"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "1904e399",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}\\frac{\\left(1 - s_{1}^{2}\\right) \\sqrt{1 - \\frac{s_{2}^{2}}{s_{1}^{2}}} e^{- i \\theta}}{s_{2} \\left(s_{1}^{2} + 1\\right)} & \\frac{\\sqrt{1 - \\frac{s_{2}^{2}}{s_{1}^{2}}} e^{i \\theta}}{s_{2} \\left(s_{1}^{2} + 1\\right)}\\\\\\frac{\\left(1 - s_{1}^{2}\\right) \\sqrt{1 - \\frac{s_{2}^{2}}{s_{1}^{2}}} \\left(s_{2}^{2} - 1\\right) e^{- i \\theta}}{\\sqrt{s_{1}^{2} + 1} \\sqrt{s_{2}^{2} + 1}} & \\frac{\\sqrt{1 - \\frac{s_{2}^{2}}{s_{1}^{2}}} \\left(s_{2}^{2} - 1\\right) e^{i \\theta}}{\\sqrt{s_{1}^{2} + 1} \\sqrt{s_{2}^{2} + 1}}\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[                             (1 - s1**2)*sqrt(1 - s2**2/s1**2)*exp(-I*theta)/(s2*(s1**2 + 1)),                              sqrt(1 - s2**2/s1**2)*exp(I*theta)/(s2*(s1**2 + 1))],\n",
       "[(1 - s1**2)*sqrt(1 - s2**2/s1**2)*(s2**2 - 1)*exp(-I*theta)/(sqrt(s1**2 + 1)*sqrt(s2**2 + 1)), sqrt(1 - s2**2/s1**2)*(s2**2 - 1)*exp(I*theta)/(sqrt(s1**2 + 1)*sqrt(s2**2 + 1))]])"
      ]
     },
     "execution_count": 33,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "SP"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "9d55015a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}0 & 0.618033988749895 e^{i \\theta}\\\\0.618033988749895 e^{- i \\theta} & 0.618033988749895 e^{i \\theta}\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[                              0, 0.618033988749895*exp(I*theta)],\n",
       "[0.618033988749895*exp(-I*theta), 0.618033988749895*exp(I*theta)]])"
      ]
     },
     "execution_count": 34,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sp.simplify((SR*SD*SV.H).subs([(s1, sp.sqrt((3+sp.sqrt(5))/2)), (s2, sp.sqrt((3-sp.sqrt(5))/2))])).evalf()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "13c86535",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}1.11022302462516 \\cdot 10^{-16} i & 0.618033988749895 e^{i \\theta}\\\\0.618033988749895 i & 0.618033988749895 e^{i \\theta}\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[1.11022302462516e-16*I, 0.618033988749895*exp(I*theta)],\n",
       "[   0.618033988749895*I, 0.618033988749895*exp(I*theta)]])"
      ]
     },
     "execution_count": 35,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(R*D*V.H).evalf()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "id": "2a6777b1",
   "metadata": {},
   "outputs": [],
   "source": [
    "SL = Matrix(BlockMatrix([[SM, SP], [SP, -SM]]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "3f42bfad",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}0 & 0.618033988749895 e^{i \\theta} & - 0.668740304976422 e^{- i \\theta} & 0.413304238122399 e^{i \\theta}\\\\0.618033988749895 i & 0.618033988749895 e^{i \\theta} & 0.413304238122399 e^{- i \\theta} & - 0.255436066854023 e^{i \\theta}\\\\- 0.668740304976422 e^{- i \\theta} & 0.413304238122399 e^{i \\theta} & 0 & - 0.618033988749895 e^{i \\theta}\\\\0.413304238122399 e^{- i \\theta} & - 0.255436066854023 e^{i \\theta} & - 0.618033988749895 i & - 0.618033988749895 e^{i \\theta}\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[                               0,  0.618033988749895*exp(I*theta), -0.668740304976422*exp(-I*theta),  0.413304238122399*exp(I*theta)],\n",
       "[             0.618033988749895*I,  0.618033988749895*exp(I*theta),  0.413304238122399*exp(-I*theta), -0.255436066854023*exp(I*theta)],\n",
       "[-0.668740304976422*exp(-I*theta),  0.413304238122399*exp(I*theta),                                0, -0.618033988749895*exp(I*theta)],\n",
       "[ 0.413304238122399*exp(-I*theta), -0.255436066854023*exp(I*theta),             -0.618033988749895*I, -0.618033988749895*exp(I*theta)]])"
      ]
     },
     "execution_count": 37,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "SL.subs([(s1, sp.sqrt((3+sp.sqrt(5))/2)), (s2, sp.sqrt((3-sp.sqrt(5))/2))]).evalf()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "12de0d71",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}0 & 0.618033988749895 e^{i \\theta} & - 0.668740304976422 i & 0.413304238122399 e^{i \\theta}\\\\0.618033988749895 i & 0.618033988749895 e^{i \\theta} & 0.4133042381224 i & - 0.255436066854023 e^{i \\theta}\\\\- 0.668740304976422 i & 0.413304238122399 e^{i \\theta} & 0 & - 0.618033988749895 e^{i \\theta}\\\\0.4133042381224 i & - 0.255436066854023 e^{i \\theta} & - 0.618033988749895 i & - 0.618033988749895 e^{i \\theta}\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[                   0,  0.618033988749895*exp(I*theta), -0.668740304976422*I,  0.413304238122399*exp(I*theta)],\n",
       "[ 0.618033988749895*I,  0.618033988749895*exp(I*theta),    0.4133042381224*I, -0.255436066854023*exp(I*theta)],\n",
       "[-0.668740304976422*I,  0.413304238122399*exp(I*theta),                    0, -0.618033988749895*exp(I*theta)],\n",
       "[   0.4133042381224*I, -0.255436066854023*exp(I*theta), -0.618033988749895*I, -0.618033988749895*exp(I*theta)]])"
      ]
     },
     "execution_count": 38,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "L.evalf()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "ada92855",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}1 & 0 & 0 & \\frac{\\sqrt[4]{5} \\left(- 8 \\sqrt{10 - 4 \\sqrt{5}} \\left(\\sqrt{5} + 5\\right)^{\\frac{3}{2}} e^{i \\theta} + 2 \\cdot \\left(1 - \\sqrt{5}\\right) \\left(3 - \\sqrt{5}\\right) \\left(\\sqrt{5} + 5\\right)^{2} e^{i \\theta} + 2 \\sqrt{-10 + 4 \\sqrt{5}} \\left(- 2 \\sqrt{5} - 2\\right) \\left(\\sqrt{5} + 5\\right)^{\\frac{3}{2}}\\right) e^{- i \\theta}}{\\left(3 - \\sqrt{5}\\right) \\sqrt{5 - \\sqrt{5}} \\left(\\sqrt{5} + 3\\right) \\left(\\sqrt{5} + 5\\right)^{\\frac{5}{2}}}\\\\0 & 1 & \\frac{\\sqrt[4]{5} \\cdot \\left(2 \\sqrt{10} \\left(- i \\left(1 + \\sqrt{5}\\right) e^{i \\theta} + 2\\right) - \\left(1 - \\sqrt{5}\\right) \\sqrt{3 - \\sqrt{5}} \\left(\\sqrt{5} + 5\\right)\\right)}{\\sqrt{5 - 2 \\sqrt{5}} \\left(\\sqrt{5} + 3\\right) \\left(\\sqrt{5} + 5\\right)^{\\frac{3}{2}}} & - \\sqrt[4]{5} i \\cos{\\left(\\theta \\right)} + \\frac{3 \\cdot 5^{\\frac{3}{4}} i \\cos{\\left(\\theta \\right)}}{5}\\\\0 & \\frac{\\sqrt[4]{5} \\left(- 2 \\cdot \\left(1 - \\sqrt{5}\\right) \\left(3 - \\sqrt{5}\\right) \\left(\\sqrt{5} + 5\\right)^{2} e^{i \\theta} + 8 \\sqrt{10 - 4 \\sqrt{5}} \\left(\\sqrt{5} + 5\\right)^{\\frac{3}{2}} e^{i \\theta} + 2 \\sqrt{-10 + 4 \\sqrt{5}} \\cdot \\left(2 + 2 \\sqrt{5}\\right) \\left(\\sqrt{5} + 5\\right)^{\\frac{3}{2}}\\right) e^{- i \\theta}}{\\left(3 - \\sqrt{5}\\right) \\sqrt{5 - \\sqrt{5}} \\left(\\sqrt{5} + 3\\right) \\left(\\sqrt{5} + 5\\right)^{\\frac{5}{2}}} & 1 & 0\\\\\\frac{\\sqrt[4]{5} \\cdot \\left(2 \\sqrt{10} \\left(i \\left(1 + \\sqrt{5}\\right) e^{i \\theta} - 2\\right) + \\left(1 - \\sqrt{5}\\right) \\sqrt{3 - \\sqrt{5}} \\left(\\sqrt{5} + 5\\right)\\right)}{\\sqrt{5 - 2 \\sqrt{5}} \\left(\\sqrt{5} + 3\\right) \\left(\\sqrt{5} + 5\\right)^{\\frac{3}{2}}} & - \\frac{3 \\cdot 5^{\\frac{3}{4}} i \\cos{\\left(\\theta \\right)}}{5} + \\sqrt[4]{5} i \\cos{\\left(\\theta \\right)} & 0 & 1\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[                                                                                                                                                                1,                                                                                                                                                                                                                                                                                    0,                                                                                                                                                                  0, 5**(1/4)*(-8*sqrt(10 - 4*sqrt(5))*(sqrt(5) + 5)**(3/2)*exp(I*theta) + 2*(1 - sqrt(5))*(3 - sqrt(5))*(sqrt(5) + 5)**2*exp(I*theta) + 2*sqrt(-10 + 4*sqrt(5))*(-2*sqrt(5) - 2)*(sqrt(5) + 5)**(3/2))*exp(-I*theta)/((3 - sqrt(5))*sqrt(5 - sqrt(5))*(sqrt(5) + 3)*(sqrt(5) + 5)**(5/2))],\n",
       "[                                                                                                                                                                0,                                                                                                                                                                                                                                                                                    1, 5**(1/4)*(2*sqrt(10)*(-I*(1 + sqrt(5))*exp(I*theta) + 2) - (1 - sqrt(5))*sqrt(3 - sqrt(5))*(sqrt(5) + 5))/(sqrt(5 - 2*sqrt(5))*(sqrt(5) + 3)*(sqrt(5) + 5)**(3/2)),                                                                                                                                                                                                                                    -5**(1/4)*I*cos(theta) + 3*5**(3/4)*I*cos(theta)/5],\n",
       "[                                                                                                                                                                0, 5**(1/4)*(-2*(1 - sqrt(5))*(3 - sqrt(5))*(sqrt(5) + 5)**2*exp(I*theta) + 8*sqrt(10 - 4*sqrt(5))*(sqrt(5) + 5)**(3/2)*exp(I*theta) + 2*sqrt(-10 + 4*sqrt(5))*(2 + 2*sqrt(5))*(sqrt(5) + 5)**(3/2))*exp(-I*theta)/((3 - sqrt(5))*sqrt(5 - sqrt(5))*(sqrt(5) + 3)*(sqrt(5) + 5)**(5/2)),                                                                                                                                                                  1,                                                                                                                                                                                                                                                                                     0],\n",
       "[5**(1/4)*(2*sqrt(10)*(I*(1 + sqrt(5))*exp(I*theta) - 2) + (1 - sqrt(5))*sqrt(3 - sqrt(5))*(sqrt(5) + 5))/(sqrt(5 - 2*sqrt(5))*(sqrt(5) + 3)*(sqrt(5) + 5)**(3/2)),                                                                                                                                                                                                                                   -3*5**(3/4)*I*cos(theta)/5 + 5**(1/4)*I*cos(theta),                                                                                                                                                                  0,                                                                                                                                                                                                                                                                                     1]])"
      ]
     },
     "execution_count": 39,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sp.simplify((SL*sp.adjoint(SL)).subs([(s1, sp.sqrt((3+sp.sqrt(5))/2)), (s2, sp.sqrt((3-sp.sqrt(5))/2))]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "32e83e38",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 0\n",
      "1 1.0*I*exp(I*theta)/s1**2\n",
      "2 -2.0*I*exp(2*I*theta)/s1**3\n",
      "3 3.0*I*exp(3*I*theta)/s1**4\n",
      "4 -4.0*I*exp(4*I*theta)/s1**5\n",
      "5 5.0*I*exp(5*I*theta)/s1**6\n",
      "6 -6.0*I*exp(6*I*theta)/s1**7\n",
      "7 7.0*I*exp(7*I*theta)/s1**8\n",
      "8 -8.0*I*exp(8*I*theta)/s1**9\n",
      "9 9.0*I*exp(9*I*theta)/s1**10\n"
     ]
    }
   ],
   "source": [
    "for i in range(10):\n",
    "    print(i, sp.simplify(amplitude(SL, [0, 0, 1, i], [0, 0, 1, i])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "id": "49a54830",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 0\n",
      "1 1.0*I*exp(I*theta)/s1**2\n",
      "2 2.0*I*exp(2*I*theta)/s1**3\n",
      "3 3.0*I*exp(3*I*theta)/s1**4\n",
      "4 4.0*I*exp(4*I*theta)/s1**5\n",
      "5 5.0*I*exp(5*I*theta)/s1**6\n",
      "6 6.0*I*exp(6*I*theta)/s1**7\n",
      "7 7.0*I*exp(7*I*theta)/s1**8\n",
      "8 8.0*I*exp(8*I*theta)/s1**9\n",
      "9 9.0*I*exp(9*I*theta)/s1**10\n"
     ]
    }
   ],
   "source": [
    "for i in range(10):\n",
    "    print(i, sp.simplify(amplitude(SL, [1, i, 0, 0], [1, i, 0, 0])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "id": "14bddad9",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\custal\\AppData\\Local\\Temp\\ipykernel_4584\\638368836.py:49: RuntimeWarning: invalid value encountered in scalar multiply\n",
      "  n_prime = -(1/np.log(s))*lambertw(-s*np.log(s)*A, k=-1)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "(inf+nanj)"
      ]
     },
     "execution_count": 42,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "photon_number(float(probability(L, [0, 0, 1, 0], [0, 0, 1, 0]).evalf()))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a5dd8c9b",
   "metadata": {},
   "source": [
    "Generalise the above to an arbitrary circuit"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "a1c42972",
   "metadata": {},
   "outputs": [],
   "source": [
    "def DirectSum(m1: Matrix, m2: Matrix):\n",
    "    top_right = Matrix([[0]*m2.cols]*m1.rows)\n",
    "    bottom_left = Matrix([[0]*m1.cols]*m2.rows)\n",
    "    return Matrix(BlockMatrix([[m1, top_right], [bottom_left, m2]]))\n",
    "\n",
    "def differentiate_circuit(c1: Matrix, c2: Matrix, phase: sp.Symbol):\n",
    "    \"\"\"Given a circuit C(theta), an arbitrary circuit on m modes containing a parameterised phase shift theta, split the circuit into\n",
    "       c1 and c2 such that inbetween is the phase shift on the first mode (may required swap gates if the phase shift is \n",
    "       on another mode) and identities on all other mode. We replace the parameterised phase shift with the differnetial \n",
    "       calculated previously which introduces another mode so we have m+1 modes in total.\"\"\"\n",
    "    \n",
    "    differentiated_phase = Matrix([[0, sp.exp(sp.I*phase)], [sp.exp(sp.I*sp.pi/2), sp.exp(sp.I*phase)]])\n",
    "    \n",
    "    s1 = DirectSum(sp.eye(1), c1)\n",
    "    s2 = DirectSum(differentiated_phase, sp.eye(c1.cols-1))\n",
    "    s3 = DirectSum(sp.eye(1), c2)\n",
    "    \n",
    "    return s3 * s2 * s1\n",
    "\n",
    "def block_unitary(N: Matrix):\n",
    "    # I tried calling singular_value_decomposition only once and dividing D by the largest singular value but that didn't \n",
    "    # work for some reason, I could recover the original matrix but not the block unitary\n",
    "    s_max = max(N.singular_value_decomposition()[1]).evalf()\n",
    "    \n",
    "    # Sometimes sympy can't perform the second svd if you divide by exactly the largest singular value so instead we divide\n",
    "    # by the closest integer rounded up\n",
    "    M = N/np.ceil(s_max) \n",
    "    sv_decomp = M.singular_value_decomposition()\n",
    "    \n",
    "    R = sv_decomp[0]\n",
    "    D = sv_decomp[1]\n",
    "    V = sv_decomp[2]\n",
    "    D_inv = sp.sqrt(sp.eye(M.cols)-D**2)\n",
    "    P = R*D_inv*V.H\n",
    "    \n",
    "    return sp.simplify(Matrix(BlockMatrix([[M, P], [P, -M]])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "7b8e5d94",
   "metadata": {},
   "outputs": [],
   "source": [
    "theta = sp.Symbol(\"theta\", real=True)\n",
    "beam_splitter = 1/sp.sqrt(2)*Matrix([[sp.I, 1], [1, sp.I]])\n",
    "\n",
    "diff_circuit = differentiate_circuit(beam_splitter, beam_splitter, theta)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "id": "3397493d",
   "metadata": {},
   "outputs": [],
   "source": [
    "unitary = block_unitary(diff_circuit)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "id": "b4fe55a7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 46,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Sympy isn't very good at simplifying away the exponents of theta so I've just checked a number of values of theta and \n",
    "# made sure the result is identity, it's not rigorous but is convincing enough for now\n",
    "check_list = []\n",
    "for t in np.linspace(0, 2*np.pi, 100):\n",
    "    check_list.append(sp.eye(unitary.cols) == (sp.adjoint(unitary)*unitary).subs(theta, 0).evalf(chop=True))\n",
    "    \n",
    "all(check_list)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "id": "93f7a4e0",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 0\n",
      "1 -0.125*I*exp(I*theta)\n",
      "2 0.0625*I*(exp(I*theta) - 1)*exp(I*theta)\n",
      "3 I*(-0.0234375*exp(2*I*theta) + 0.046875*exp(I*theta) - 0.0234375)*exp(I*theta)\n",
      "4 I*(0.0078125*exp(3*I*theta) - 0.0234375*exp(2*I*theta) + 0.0234375*exp(I*theta) - 0.0078125)*exp(I*theta)\n",
      "5 I*(-0.00244140625*exp(4*I*theta) + 0.009765625*exp(3*I*theta) - 0.0146484375*exp(2*I*theta) + 0.009765625*exp(I*theta) - 0.00244140625)*exp(I*theta)\n",
      "6 I*(0.000732421875*exp(5*I*theta) - 0.003662109375*exp(4*I*theta) + 0.00732421875*exp(3*I*theta) - 0.00732421875*exp(2*I*theta) + 0.003662109375*exp(I*theta) - 0.000732421875)*exp(I*theta)\n",
      "7 I*(-0.000213623046875*exp(6*I*theta) + 0.00128173828125*exp(5*I*theta) - 0.003204345703125*exp(4*I*theta) + 0.0042724609375*exp(3*I*theta) - 0.003204345703125*exp(2*I*theta) + 0.00128173828125*exp(I*theta) - 0.000213623046875)*exp(I*theta)\n",
      "8 I*(6.103515625e-5*exp(7*I*theta) - 0.00042724609375*exp(6*I*theta) + 0.00128173828125*exp(5*I*theta) - 0.00213623046875*exp(4*I*theta) + 0.00213623046875*exp(3*I*theta) - 0.00128173828125*exp(2*I*theta) + 0.00042724609375*exp(I*theta) - 6.103515625e-5)*exp(I*theta)\n",
      "9 I*(-1.71661376953125e-5*exp(8*I*theta) + 0.0001373291015625*exp(7*I*theta) - 0.00048065185546875*exp(6*I*theta) + 0.0009613037109375*exp(5*I*theta) - 0.00120162963867188*exp(4*I*theta) + 0.0009613037109375*exp(3*I*theta) - 0.00048065185546875*exp(2*I*theta) + 0.0001373291015625*exp(I*theta) - 1.71661376953125e-5)*exp(I*theta)\n"
     ]
    }
   ],
   "source": [
    "for i in range(10):\n",
    "    print(i, sp.simplify(amplitude(unitary, [1, i, 0, 0, 0, 0], [1, i, 0, 0, 0, 0])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "id": "2dbf0e6f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 0\n",
      "1 0.0156250000000000\n",
      "2 0.000455078411251548\n",
      "3 7.45546897394026e-6\n",
      "4 9.65069646448802e-8\n",
      "5 1.09795590360981e-9\n",
      "6 1.15120748951181e-11\n",
      "7 1.14091528127697e-13\n",
      "8 1.08503576370016e-15\n",
      "9 0\n"
     ]
    }
   ],
   "source": [
    "for i in range(10):\n",
    "    print(i, sp.simplify(probability(unitary, [1, i, 0, 0, 0, 0], [1, i, 0, 0, 0, 0]).subs(theta, 0.343)).evalf(chop=True))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "id": "8a03643c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{1}{64}$"
      ],
      "text/plain": [
       "1/64"
      ]
     },
     "execution_count": 49,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# With the differentiated circuit the HOM dip is no longer present\n",
    "sp.simplify(probability(unitary, [1, 1, 1, 0, 0, 0], [1, 1, 1, 0, 0, 0]))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6d9029ad",
   "metadata": {},
   "source": [
    "Verifying results for the paper"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "a84df84e",
   "metadata": {},
   "outputs": [],
   "source": [
    "class OperatorExpectation:\n",
    "    def __init__(self, operator: Matrix, c1: Matrix, c2: Matrix, phase: sp.Symbol):\n",
    "        self.operator = operator\n",
    "        self.c1 = c1\n",
    "        self.c2 = c2\n",
    "        self.phase = phase\n",
    "        \n",
    "        self.first_term = None\n",
    "        self.second_term = None\n",
    "        \n",
    "    def differentiate_expectation(self, first_term=True):\n",
    "        \"\"\"first_term is a bool determining whether we are calculating the first term or second term of equation 4\"\"\"\n",
    "        if first_term:\n",
    "            s1 = differentiate_circuit(self.c1, self.c2, self.phase)\n",
    "            s2 = DirectSum(sp.eye(1), self.operator)\n",
    "            s3 = DirectSum(sp.eye(1), Dagger(circuit(self.c1, self.c2, self.phase)))\n",
    "            term = s1 * s2 * s3\n",
    "            self.first_term = term\n",
    "        else:\n",
    "            s1 = DirectSum(sp.eye(1), circuit(self.c1, self.c2, self.phase))\n",
    "            s2 = DirectSum(sp.eye(1), self.operator)\n",
    "            s3 = Dagger(differentiate_circuit(self.c1, self.c2, self.phase))\n",
    "            term = s1 * s2 * s3\n",
    "            self.second_term = term\n",
    "        \n",
    "        return term\n",
    "        \n",
    "def circuit(c1, c2, phase):\n",
    "    phase_op = sp.exp(sp.I*phase)*sp.eye(1)\n",
    "\n",
    "    s1 = c1\n",
    "    s2 = DirectSum(phase_op, sp.eye(c1.cols-1))\n",
    "    s3 = c2\n",
    "\n",
    "    return s3 * s2 * s1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "80b7867b",
   "metadata": {},
   "outputs": [],
   "source": [
    "def lambda_I(operator: Matrix, inp):\n",
    "    (U, D) = operator.diagonalize()\n",
    "    e_vals = D.diagonal()\n",
    "    print(e_vals)\n",
    "    total_val = 1\n",
    "    \n",
    "    \n",
    "    \n",
    "    for i, val in enumerate(e_vals):\n",
    "        total_val *= val**inp[i]\n",
    "            \n",
    "    return total_val, Dagger(U)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "0a4d469a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Matrix([[-1, 1]])\n",
      "Matrix([[-1, 1], [1, 1]])\n",
      "Matrix([[-1, 1]])\n",
      "Matrix([[-1, 1], [1, 1]])\n",
      "Matrix([[-1, 1]])\n",
      "Matrix([[-1, 1], [1, 1]])\n",
      "4.00000000000000\n"
     ]
    }
   ],
   "source": [
    "photon_number = Matrix([[0, 1], [1, 0]])\n",
    "inp_list = ([1,1], [2,0], [0, 2])\n",
    "\n",
    "expectation = 0\n",
    "psi = [1,1]\n",
    "for inp in inp_list:\n",
    "    eigen_product, U = lambda_I(photon_number, inp)\n",
    "    print(U)\n",
    "    PU = probability(U, inp, psi)\n",
    "\n",
    "    expectation += (eigen_product*PU).evalf()\n",
    "    \n",
    "print(expectation)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "id": "364624ff",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1\n"
     ]
    }
   ],
   "source": [
    "operator = Matrix([[0,1],[1,0]])\n",
    "c1 = 1/sp.sqrt(2)*Matrix([[1,1],[1,-1]])\n",
    "c2 = 1/sp.sqrt(2)*Matrix([[1,1],[1,-1]])\n",
    "phase = sp.Symbol(\"theta\", real=True)\n",
    "inp = [1,0]\n",
    "\n",
    "exp = OperatorExpectation(operator, c1, c2, phase)\n",
    "diff_op = exp.differentiate_expectation() - exp.differentiate_expectation(False)\n",
    "print(probability(diff_op, [1]+inp, [1]+inp))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "id": "045b2924",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0\n"
     ]
    }
   ],
   "source": [
    "total_circ = circuit(c1, c2, phase)\n",
    "\n",
    "pre_diff_op = total_circ*operator*Dagger(total_circ)\n",
    "pre_diff_prob = probability(pre_diff_op, inp, inp)\n",
    "\n",
    "print(sp.diff(pre_diff_prob, phase))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "id": "c29c81d6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}0 & \\frac{\\sqrt{2} i \\left(\\frac{e^{i \\theta}}{2} - \\frac{1}{2}\\right)}{2} + \\frac{\\sqrt{2} i \\left(\\frac{e^{i \\theta}}{2} + \\frac{1}{2}\\right)}{2} + \\frac{\\sqrt{2} e^{i \\theta}}{2} & \\frac{\\sqrt{2} i \\left(\\frac{e^{i \\theta}}{2} - \\frac{1}{2}\\right)}{2} + \\frac{\\sqrt{2} i \\left(\\frac{e^{i \\theta}}{2} + \\frac{1}{2}\\right)}{2} + \\frac{\\sqrt{2} e^{i \\theta}}{2}\\\\\\frac{\\sqrt{2} i \\left(- \\frac{1}{2} + \\frac{e^{- i \\theta}}{2}\\right)}{2} + \\frac{\\sqrt{2} i \\left(\\frac{1}{2} + \\frac{e^{- i \\theta}}{2}\\right)}{2} - \\frac{\\sqrt{2} e^{- i \\theta}}{2} & 0 & 0\\\\\\frac{\\sqrt{2} i \\left(- \\frac{1}{2} + \\frac{e^{- i \\theta}}{2}\\right)}{2} + \\frac{\\sqrt{2} i \\left(\\frac{1}{2} + \\frac{e^{- i \\theta}}{2}\\right)}{2} - \\frac{\\sqrt{2} e^{- i \\theta}}{2} & 0 & 0\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[                                                                                                   0, sqrt(2)*I*(exp(I*theta)/2 - 1/2)/2 + sqrt(2)*I*(exp(I*theta)/2 + 1/2)/2 + sqrt(2)*exp(I*theta)/2, sqrt(2)*I*(exp(I*theta)/2 - 1/2)/2 + sqrt(2)*I*(exp(I*theta)/2 + 1/2)/2 + sqrt(2)*exp(I*theta)/2],\n",
       "[sqrt(2)*I*(-1/2 + exp(-I*theta)/2)/2 + sqrt(2)*I*(1/2 + exp(-I*theta)/2)/2 - sqrt(2)*exp(-I*theta)/2,                                                                                                0,                                                                                                0],\n",
       "[sqrt(2)*I*(-1/2 + exp(-I*theta)/2)/2 + sqrt(2)*I*(1/2 + exp(-I*theta)/2)/2 - sqrt(2)*exp(-I*theta)/2,                                                                                                0,                                                                                                0]])"
      ]
     },
     "execution_count": 59,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "diff_op"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "id": "98ff14cb",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}\\left(- \\frac{1}{2} + \\frac{e^{- i \\theta}}{2}\\right) \\left(\\frac{e^{i \\theta}}{2} + \\frac{1}{2}\\right) + \\left(\\frac{1}{2} + \\frac{e^{- i \\theta}}{2}\\right) \\left(\\frac{e^{i \\theta}}{2} - \\frac{1}{2}\\right) & \\left(- \\frac{1}{2} + \\frac{e^{- i \\theta}}{2}\\right) \\left(\\frac{e^{i \\theta}}{2} - \\frac{1}{2}\\right) + \\left(\\frac{1}{2} + \\frac{e^{- i \\theta}}{2}\\right) \\left(\\frac{e^{i \\theta}}{2} + \\frac{1}{2}\\right)\\\\\\left(- \\frac{1}{2} + \\frac{e^{- i \\theta}}{2}\\right) \\left(\\frac{e^{i \\theta}}{2} - \\frac{1}{2}\\right) + \\left(\\frac{1}{2} + \\frac{e^{- i \\theta}}{2}\\right) \\left(\\frac{e^{i \\theta}}{2} + \\frac{1}{2}\\right) & \\left(- \\frac{1}{2} + \\frac{e^{- i \\theta}}{2}\\right) \\left(\\frac{e^{i \\theta}}{2} + \\frac{1}{2}\\right) + \\left(\\frac{1}{2} + \\frac{e^{- i \\theta}}{2}\\right) \\left(\\frac{e^{i \\theta}}{2} - \\frac{1}{2}\\right)\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[(-1/2 + exp(-I*theta)/2)*(exp(I*theta)/2 + 1/2) + (1/2 + exp(-I*theta)/2)*(exp(I*theta)/2 - 1/2), (-1/2 + exp(-I*theta)/2)*(exp(I*theta)/2 - 1/2) + (1/2 + exp(-I*theta)/2)*(exp(I*theta)/2 + 1/2)],\n",
       "[(-1/2 + exp(-I*theta)/2)*(exp(I*theta)/2 - 1/2) + (1/2 + exp(-I*theta)/2)*(exp(I*theta)/2 + 1/2), (-1/2 + exp(-I*theta)/2)*(exp(I*theta)/2 + 1/2) + (1/2 + exp(-I*theta)/2)*(exp(I*theta)/2 - 1/2)]])"
      ]
     },
     "execution_count": 60,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "print(pre_diff_prob)\n",
    "pre_diff_op"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fda741cc",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "test",
   "language": "python",
   "name": "test"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> code/circuit-extraction.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "dc701dad",
   "metadata": {},
   "source": [
    "# Circuit extraction"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "da9e184f",
   "metadata": {},
   "source": [
    "We start by constructing the differential of a tunable beam splitter. Note that this operator is not unitary."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "f6b3b2dd",
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "from discopy.quantum.optics import *\n",
    "import sympy as sp\n",
    "import random\n",
    "from scipy.stats import unitary_group\n",
    "from discopy.quantum.optics import Box, evaluate, Matrix\n",
    "from sympy.matrices import BlockMatrix\n",
    "from sympy.physics.quantum import Dagger"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "2b9c44bd",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "theta = sp.Symbol('theta', real=True)\n",
    "phase = Phase(theta)\n",
    "shift = Comonoid() >> Id(1) @ Annil() >> Id(1) @ Create() >> Id(1) @ Phase(1/4) >> Monoid()\n",
    "\n",
    "unitary = BS >> Id(1) @ phase >> BS\n",
    "\n",
    "ob = lambda x: x\n",
    "ar = lambda f: phase >> shift if f == phase else f\n",
    "circuit_diff = Functor(ob, ar)\n",
    "circuit_diff(unitary).draw()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d54db41b",
   "metadata": {},
   "source": [
    "We block encode this operator in a larger unitary operator. First perform singular value decomposition."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "cfffe20f",
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\custal\\Documents\\software\\optics-differentiation\\code\\discopy\\messages.py:95: UserWarning: Since discopy v0.4.3 the behaviour of permutation has changed. Pass inverse=False to get the default behaviour.\n",
      "  warnings.warn(message)\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle 1.6180339887499$"
      ],
      "text/plain": [
       "1.61803398874990"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "top, bot, mat, scalar = qpath_drag(circuit_diff(unitary))\n",
    "M = sp.Matrix(mat.array).evalf()\n",
    "R, D, V = sp.simplify(M.singular_value_decomposition(), chop=True)\n",
    "max_s = max(D)\n",
    "max_s"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7e3753a5",
   "metadata": {},
   "source": [
    "Construct larger unitary."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "cf577ffd",
   "metadata": {},
   "outputs": [],
   "source": [
    "D_inv = sp.sqrt(sp.eye(3)-(D / max_s)**2)\n",
    "P = R*D_inv*V.H\n",
    "U = sp.Matrix(BlockMatrix([[M / max_s, P], [P, -M / max_s]]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "baba255c",
   "metadata": {},
   "outputs": [],
   "source": [
    "class Unitary(Box):\n",
    "    def __init__(self, array, n_modes, name=False, _dagger=False):\n",
    "        if not name:\n",
    "            name = 'Unitary({})'.format(n_modes)\n",
    "        if _dagger:\n",
    "            name = name + '.dagger()'\n",
    "        dom = PRO(n_modes)\n",
    "        self._dagger = _dagger\n",
    "        self._matrix = Matrix(dom, dom, array)\n",
    "        super().__init__(name, dom, dom)\n",
    "    \n",
    "    def dagger(self):\n",
    "        return Unitary(self.matrix.dagger().array, self.dom, name=self.name, _dagger=not self._dagger)\n",
    "    \n",
    "    @property\n",
    "    def matrix(self):\n",
    "        return self._matrix"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "494595e9",
   "metadata": {},
   "outputs": [],
   "source": [
    "I, J = [3, 2], [3, 2]\n",
    "post_selection = [1, 0, 0, 0]\n",
    "\n",
    "unitary_amp = sp.simplify(evaluate(Unitary(U, 6, name='U'), I + post_selection, J + post_selection))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "833d1c25",
   "metadata": {},
   "source": [
    "Check that this gives the derivative of the amplitude"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "d95e8886",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle -7.23637811248106 + 3.29852124767969 i$"
      ],
      "text/plain": [
       "-7.23637811248106 + 3.29852124767969*I"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sp.simplify(unitary_amp * (max_s ** 6) * 2 * sp.pi).subs(theta, 0.32535).evalf()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "065b85da",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle -7.23637811248106 + 3.29852124767968 i$"
      ],
      "text/plain": [
       "-7.23637811248106 + 3.29852124767968*I"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sp.simplify(sp.diff(evaluate(unitary, I, J), theta)).subs(theta, 0.32535).evalf()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "optics-differentiation",
   "language": "python",
   "name": "optics-differentiation"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> code/circuit_extraction_methods.py <==
from discopy.quantum.optics import *
import sympy as sp
from sympy.physics.quantum import Dagger
import random
from scipy.stats import unitary_group
from discopy.quantum.optics import Box, evaluate, Matrix
from dataclasses import dataclass
import pickle
import base64
from pathlib import Path
from datetime import datetime
from scipy.special import binom

theta = sp.Symbol('theta', real=True)
phase = Phase(theta)

shift = Comonoid() >> Id(1) @ Annil() >> Id(1) @ Create() >> Id(1) @ Phase(1/4) >> Monoid()

ob = lambda x: x
ar = lambda f: phase >> shift if f == phase else f
circuit_diff = Functor(ob, ar)


class Unitary(Box):
    def __init__(self, array, n_modes, name=False, _dagger=False):
        if not name:
            name = 'Unitary({})'.format(n_modes)
        if _dagger:
            name = name + '.dagger()'
        dom = PRO(n_modes)
        self._dagger = _dagger
        self._matrix = Matrix(dom, dom, array)
        super().__init__(name, dom, dom)

    def dagger(self):
        return Unitary(self.matrix.dagger().array, self.dom, name=self.name, _dagger=not self._dagger)

    @property
    def matrix(self):
        return self._matrix

def differentiate_expectation(operator, circuit, first_term=True):
    """first_term is a bool determining whether we are calculating the first term or second term of equation 4"""
    if first_term:
        s1 = circuit_diff(circuit)
        s2 = operator
        s3 = circuit.dagger()
    else:
        s1 = circuit
        s2 = operator
        s3 = circuit_diff(circuit).dagger()

    return s1 >> s2 >> s3

def find_dilation_box(diagram, phase):
    """diagram: diagram to be searched
       phase: phase differentiating with respect to
    """
    start = None
    end = None

    for i, box in enumerate(diagram.boxes):
        if isinstance(box, Phase) and abs(box.phi) == abs(phase):
            if start is None:
                start = i+1
            else:
                end = i

    return diagram[:start], diagram[start:end], diagram[end:]


def block_unitary(diagram):
    _, _, mat, _ = qpath_drag(diagram)
    M = sp.Matrix(mat.array).evalf()

    (R, D, V) = (a.evalf() for a in sp.simplify(M.singular_value_decomposition(), chop=True))

    D = sp.re(D)
    max_s = max(D)

    D_inv = sp.sqrt(sp.eye(M.cols) - (D / max_s) ** 2)
    P = R * D_inv * V.H

    return Unitary(sp.Matrix(sp.BlockMatrix([[M / max_s, P], [P, -M / max_s]])), M.cols * 2, name='U'), max_s


def circuit_extraction(diagram, phase):
    circ_drag = qpath_drag(diagram)[2]
    dim = len(circ_drag.cod.objects)

    a, b, c = find_dilation_box(circ_drag, phase)
    U, max_s = block_unitary(b)

    circuit = a @ Id(dim) >> U >> c @ Id(dim)

    return circuit, max_s

@dataclass
class CircuitTerms:
    expectation_circuit: Diagram
    extracted_diff_1: Diagram
    max_s_1: float
    extracted_diff_2: Diagram
    max_s_2: float

def circuit_preparation(c1, c2, operator):
    dim = len(c1.cod.objects)
    circuit = c1 >> phase @ Id(dim - 1) >> c2
    expectation_circuit = circuit >> operator >> circuit.dagger()

    expectation_diff_circuit_1 = differentiate_expectation(operator, circuit)
    expectation_diff_circuit_2 = differentiate_expectation(operator, circuit, False)

    extracted_diff_1, max_s_1 = circuit_extraction(expectation_diff_circuit_1, theta)
    extracted_diff_2, max_s_2 = circuit_extraction(expectation_diff_circuit_2, theta)

    return CircuitTerms(expectation_circuit, extracted_diff_1, max_s_1, extracted_diff_2, max_s_2)

def circuit_evaluation_comparison(terms: CircuitTerms, I: list, num=23):

    # prepare post selection
    post_selection = [0]*(len(I)+2)
    post_selection[0] = 1

    # calculate number of photons
    photon_num = sum(I) + sum(post_selection)

    # Calculate both product terms using the extracted circuits
    diff_circuit = sp.simplify(
        (evaluate(terms.extracted_diff_1, I + post_selection, I + post_selection) * (terms.max_s_1 ** photon_num) +
         evaluate(terms.extracted_diff_2, I + post_selection, I + post_selection) * (terms.max_s_2 ** photon_num)) * 2 * sp.pi).evalf()

    # Calculate the differential directly
    diff_analytical = sp.simplify(sp.diff(evaluate(terms.expectation_circuit, I, I))).evalf()

    # Check these values are the same numerically as its hard to tell by observation alone
    truth_list = []
    for t in np.linspace(0, 1, num):
        truth_list.append(np.isclose(complex(diff_circuit.subs(theta, t).evalf()),
                                     complex(diff_analytical.subs(theta, t).evalf())))

    return all(truth_list)

def check_unitary(diagram, tolerance=1e-10):
    mat = qpath_drag(diagram)[2]
    M = sp.Matrix(mat.array).evalf()
    id_ = (M*Dagger(M)).evalf(chop=True)
    for i, e in enumerate(id_):
        e = e.evalf()
        if abs(e) < tolerance:
            id_[i] = 0
        else:
            id_[i] = sp.im(e) if sp.re(e) < tolerance else e
            id_[i] = sp.re(e) if sp.im(e) < tolerance else e

    return id_ == sp.eye(id_.cols)

@dataclass
class CircuitInputIteration:
    c1: np.array
    c2: np.array
    operator: np.array
    max_s_1: float
    max_s_2: float
    max_s_herm: float
    bound_satisfied: bool
    I: list
    equal: bool
    error_message: str = None

def distribute_photons(p_num, m):
    num = p_num
    photon_distribution = []
    # Create a random photon distribution based on the photon number and number of modes
    while num > 0:
        if len(photon_distribution) == m - 1:
            photon_distribution.append(num)
            break
        p = random.randint(1, num)
        photon_distribution.append(p)
        num -= p

    I = [0] * m
    positions = random.sample(range(m), len(photon_distribution))
    for pos, p in zip(positions, photon_distribution):
        I[pos] = p

    return I

def encode_object(obj):
    return base64.b64encode(pickle.dumps(obj)).decode("ascii")

def decode_object(obj):
    return pickle.loads(base64.b64decode(obj))

if __name__ == "__main__":
    modes = [2, 3, 4, 5, 6, 7]
    photon_numbers = [1, 2, 3, 4, 5]

    results_list = []
    for m in modes:
        c1 = unitary_group.rvs(m)
        c2 = unitary_group.rvs(m)
        # operator = unitary_group.rvs(m)
        rand_complex = 3*(np.random.random((m, m)) + 1j*np.random.random((m, m)))
        operator = rand_complex + rand_complex.conjugate().T

        R, D, V = sp.Matrix(operator).singular_value_decomposition()
        D = sp.re(D)
        max_s_herm = max(D)

        try:
            # Generate a diagram
            c1_diagram, c2_diagram = Unitary(c1, m, name='C1'), Unitary(c2, m, name='C2')
            operator_diagram = Unitary(operator, m, name='O')

            terms = circuit_preparation(c1_diagram, c2_diagram, operator_diagram)

            # Evaluate the diagram with various inputs
            for p_num in photon_numbers:
                # Repeat each photon number 5 times to get a good variation
                already_used = []
                I = distribute_photons(p_num, m)
                for i in range(5):
                    # Generate a random photon distribution based on the number of photons and number of modes.
                    # If distribution has already been used then generate another one. There is a limit on how many
                    # times we generate as for p_num=1, m=2 there is not many to choose from so will do
                    # Not ideal method, would be better just to work out all the possible distributions and sample from that
                    # to avoid repeats but this method was quicker to code up and gets the job done
                    ii = 0
                    while I in already_used:
                        I = distribute_photons(p_num, m)
                        ii += 1
                        if ii > 50:
                            break
                    if ii > 50:
                        break
                    already_used.append(I)

                    # Check the circuits extracted are unitary
                    bound = max_s_herm * np.sqrt((3+np.sqrt(5))/2)
                    equal = circuit_evaluation_comparison(terms, I)
                    iteration = CircuitInputIteration(c1, c2, operator, terms.max_s_1, terms.max_s_2, max_s_herm,
                                                      terms.max_s_1 < bound and terms.max_s_2 < bound,
                                                      I, equal)
                    print(iteration)

                    results_list.append(iteration)
        except Exception as e:
            iteration = CircuitInputIteration(c1, c1, operator, None, None, None, None, None, False, e)
            print(iteration)
            results_list.append(iteration)
            print(e)

    print(f"All results are consistent: {all([result.equal and result.bound_satisfied for result in results_list])}")

    date = datetime.now().strftime('%Y_%m_%d-%H_%M_%S')
    with open(Path(__file__).parent / f"max_singular_value_hermitian_data_{date}", "w") as f:
        f.write(str(encode_object(results_list)))

    # with open(Path(__file__).parent / "circuit_extraction_data_2023_08_25-19_42_53", "r") as f:
    #     results_pickle = f.read()
    #     results_list = decode_object(results_pickle)


==> code/optics-differentation.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Differentiation of optical circuits\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# pip install discopy==0.5.1.2\n",
    "\n",
    "from discopy.quantum.optics import *\n",
    "import sympy as sp"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Phase operator with parameter theta"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle 1.0 e^{6.0 i \\pi \\theta}$"
      ],
      "text/plain": [
       "1.0*exp(6.0*I*pi*theta)"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "theta = sp.Symbol('theta', real=True)\n",
    "phase = Phase(theta)\n",
    "evaluate(phase, [3], [3])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Number and shift operators"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "3j"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "num_op = Comonoid() >> Id(1) @ Annil() >> Id(1) @ Create() >> Monoid()\n",
    "assert evaluate(num_op, [10], [10]) == 10\n",
    "shift = Comonoid() >> Id(1) @ Annil() >> Id(1) @ Create() >> Id(1) @ Phase(1/4) >> Monoid()\n",
    "evaluate(shift, [3], [3])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Tunable beam splitter with one parameter"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "unitary = BS >> Id(1) @ phase >> BS\n",
    "\n",
    "# Compute the derivative of an amplitude w.r.t. theta using sympy\n",
    "I = [2, 1]\n",
    "J = [1, 2]\n",
    "sympy_diff = sp.simplify(sp.diff(evaluate(unitary, I, J), theta))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Differentiation functor"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ob = lambda x: x\n",
    "ar = lambda f: shift >> phase if f == phase else f\n",
    "D = Functor(ob, ar)\n",
    "D(unitary).draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle 0.159154943091895 - 1.47247901870592 \\cdot 10^{-18} i$"
      ],
      "text/plain": [
       "0.159154943091895 - 1.47247901870592e-18*I"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "qpath_diff = sp.simplify(evaluate(D(unitary), I, J))\n",
    "(qpath_diff/sympy_diff).subs({theta: 3}).evalf()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.0 - 9.25185853854297e-18*I\n",
      "1.0 - 9.82666075854971e-17*I\n",
      "1.0 - 1.66729651345237e-16*I\n",
      "1.0 + 1.48123712214014e-16*I\n",
      "1.0 + 8.06825049283003e-18*I\n",
      "1.0 - 9.25185853608172e-18*I\n",
      "1.0 - 9.82346751956838e-17*I\n",
      "1.0 - 1.66740295475175e-16*I\n",
      "1.0 + 1.48091779824201e-16*I\n",
      "1.0 + 8.06825049283003e-18*I\n"
     ]
    }
   ],
   "source": [
    "for i in range(10):\n",
    "    print((qpath_diff/sympy_diff).subs({theta: i / 5}).evalf() * 2 * np.pi)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### General unitaries"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(-0.06402756178312627-0.2201925968412358j)"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Define Unitary box in an optics Diagram\n",
    "\n",
    "from discopy.quantum.optics import Box, evaluate, Matrix\n",
    "class Unitary(Box):\n",
    "    def __init__(self, array, n_modes, name=False, _dagger=False):\n",
    "        if not name:\n",
    "            name = 'Unitary({})'.format(n_modes)\n",
    "        if _dagger:\n",
    "            name = name + '.dagger()'\n",
    "        dom = PRO(n_modes)\n",
    "        self._dagger = _dagger\n",
    "        self._matrix = Matrix(dom, dom, array)\n",
    "        super().__init__(name, dom, dom)\n",
    "    \n",
    "    def dagger(self):\n",
    "        return Unitary(self.matrix.dagger().array, self.dom, name=self.name, _dagger=not self._dagger)\n",
    "    \n",
    "    @property\n",
    "    def matrix(self):\n",
    "        return self._matrix\n",
    "    \n",
    "# Generate two random unitaries on m modes\n",
    "m = 4\n",
    "I, J = [2, 1, 0, 1], [1, 2, 1, 0]\n",
    "\n",
    "from scipy.stats import unitary_group\n",
    "s1, s2 = unitary_group.rvs(m), unitary_group.rvs(m)\n",
    "\n",
    "c1, c2 = Unitary(s1, m, name='C1'), Unitary(s2, m, name='C2')\n",
    "evaluate(c1, I, J)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Test differentiation in QPath\n",
    "\n",
    "We check that the derivative of an amplitude <J| C(theta) |I> is given by the 2 * pi * <J| D(C(theta)) |I>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Define a parametrised circuit with phase parameter theta\n",
    "\n",
    "circuit = c1 >> phase @ Id(m - 1) >> c2 \n",
    "circuit.draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle - \\left(0.0506207524451959 + 0.0755445643518502 i\\right) e^{2.0 i \\pi \\theta} - \\left(0.0253704139958743 + 0.040117949214682 i\\right) e^{4.0 i \\pi \\theta} + \\left(0.0196314728485406 + 0.00267984626021211 i\\right) e^{6.0 i \\pi \\theta} + \\left(0.00466511779899681 + 0.00305698830601991 i\\right) e^{8.0 i \\pi \\theta} - 0.167336234307124 + 0.175931216989115 i$"
      ],
      "text/plain": [
       "-(0.0506207524451959 + 0.0755445643518502*I)*exp(2.0*I*pi*theta) - (0.0253704139958743 + 0.040117949214682*I)*exp(4.0*I*pi*theta) + (0.0196314728485406 + 0.00267984626021211*I)*exp(6.0*I*pi*theta) + (0.00466511779899681 + 0.00305698830601991*I)*exp(8.0*I*pi*theta) - 0.167336234307124 + 0.175931216989115*I"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Compute the amplitude on input I and output J:\n",
    "amplitude = sp.simplify(evaluate(circuit, I, J).evalf())\n",
    "amplitude"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Compute the derivative with sympy and with the differentiation functor\n",
    "\n",
    "sympy_diff = sp.diff(amplitude, theta)\n",
    "qpath_diff = 2 * np.pi * evaluate(D(circuit), I, J)\n",
    "D(circuit).draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.999999999999999 + 1.67102659834328e-16*I\n",
      "1.0 - 7.09583216837451e-16*I\n",
      "0.999999999999999 - 9.9072361642652e-16*I\n",
      "1.0 + 1.54599098280139e-15*I\n",
      "1.0 - 3.45318391936633e-17*I\n",
      "0.999999999999999 + 1.67102659834328e-16*I\n",
      "1.0 - 8.13476890015874e-16*I\n",
      "0.999999999999999 + 1.19466882133462e-15*I\n",
      "0.999999999999999 - 8.966080915912e-16*I\n",
      "1.0 - 3.45318391936633e-17*I\n"
     ]
    }
   ],
   "source": [
    "for i in range(10):\n",
    "    print((qpath_diff/sympy_diff).subs({theta: i / 5}).evalf())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Circuit extraction\n",
    "\n",
    "The next step is to compute the unitary U(theta) such that <0...0| <J| U(theta) |0...0> |I> = <J| D(C(theta)) |I>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> code/qpath-differentiation.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "ec481d4a",
   "metadata": {},
   "outputs": [],
   "source": [
    "from qpath import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "185a948c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "m = 3\n",
    "S1, S2 = Box('S1', m, m), Box('S2', m, m)\n",
    "phase = Box('theta', 1, 1)\n",
    "unitary = S1 >> phase @ Id(m - 1) >> S2\n",
    "I = Create().tensor(*[Create() for _ in range(m - 1)])\n",
    "J = Delete().tensor(*[Delete() for _ in range(m - 1)])\n",
    "\n",
    "(I >> unitary >> J).draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "885fc653",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Generate random unitaries for s1 and s2\n",
    "from scipy.stats import unitary_group\n",
    "s1, s2 = unitary_group.rvs(m), unitary_group.rvs(m)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "a9e0cf92",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}\\left(-0.202136995772357 + 0.262495894917592 i\\right) e^{i \\theta} - 0.437598188094326 + 0.379074944679609 i & \\left(-0.0942683147827047 + 0.247819231398471 i\\right) e^{i \\theta} + 0.338238266884466 - 0.450571857105542 i & \\left(-0.330582428463508 + 0.212625951927382 i\\right) e^{i \\theta} + 0.0907647035936975 - 0.0677700014792757 i\\\\- \\left(0.106442619316808 + 0.133273234953675 i\\right) e^{i \\theta} - 0.110648736940902 + 0.470683560017408 i & - \\left(0.112339693302461 + 0.0775396083527417 i\\right) e^{i \\theta} - 0.278789278093745 + 0.373422599607028 i & - \\left(0.0657484276953391 + 0.191375253311725 i\\right) e^{i \\theta} + 0.522154245886935 - 0.433277232411654 i\\\\\\left(0.233311599714423 + 0.36714381344701 i\\right) e^{i \\theta} - 0.220544729170338 - 0.233023065996483 i & \\left(0.263562757495183 + 0.227445099690667 i\\right) e^{i \\theta} + 0.110133812399003 + 0.493104893100003 i & \\left(0.114179227014352 + 0.503296145503167 i\\right) e^{i \\theta} + 0.246736352954631 - 0.0642663540377588 i\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "[[(-0.202136995772357 + 0.262495894917592*I)*exp(I*theta) - 0.437598188094326 + 0.379074944679609*I, (-0.0942683147827047 + 0.247819231398471*I)*exp(I*theta) + 0.338238266884466 - 0.450571857105542*I, (-0.330582428463508 + 0.212625951927382*I)*exp(I*theta) + 0.0907647035936975 - 0.0677700014792757*I], [-(0.106442619316808 + 0.133273234953675*I)*exp(I*theta) - 0.110648736940902 + 0.470683560017408*I, -(0.112339693302461 + 0.0775396083527417*I)*exp(I*theta) - 0.278789278093745 + 0.373422599607028*I, -(0.0657484276953391 + 0.191375253311725*I)*exp(I*theta) + 0.522154245886935 - 0.433277232411654*I], [(0.233311599714423 + 0.36714381344701*I)*exp(I*theta) - 0.220544729170338 - 0.233023065996483*I, (0.263562757495183 + 0.227445099690667*I)*exp(I*theta) + 0.110133812399003 + 0.493104893100003*I, (0.114179227014352 + 0.503296145503167*I)*exp(I*theta) + 0.246736352954631 - 0.0642663540377588*I]]"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Obtain a random unitary parametrised by theta from the diagram above\n",
    "\n",
    "theta = sp.Symbol(\"theta\", real=True)\n",
    "assign = {S1: s1, S2: s2, phase: Path([[sp.exp(sp.I * theta)]], 1, 1)}\n",
    "ar = lambda f: assign[f] if f in [S1, S2, phase] else f.to_path()\n",
    "F = symmetric.Functor(len, ar, cod=symmetric.Category(int, Path))\n",
    "sp.simplify(F(unitary).array)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "a1374f81",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left(0.0712190772782082 + 0.120572765220356 i\\right) e^{3 i \\theta} + \\left(0.0739443434747163 - 0.0778150287380997 i\\right) e^{2 i \\theta} + \\left(-0.0470004409707729 + 0.0952882918442232 i\\right) e^{i \\theta} - 0.258688234502276 + 0.0794297956226208 i$"
      ],
      "text/plain": [
       "(0.0712190772782082 + 0.120572765220356*I)*exp(3*I*theta) + (0.0739443434747163 - 0.0778150287380997*I)*exp(2*I*theta) + (-0.0470004409707729 + 0.0952882918442232*I)*exp(I*theta) - 0.258688234502276 + 0.0794297956226208*I"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Compute the amplitude for input I and output J\n",
    "\n",
    "amplitude = sp.simplify(F(I >> unitary >> J).eval().array[0][0])\n",
    "amplitude"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "fb0c7457",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Compute derivative of the amplitude using sympy\n",
    "\n",
    "sympy_diff = sp.diff(amplitude, theta)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "ee9ff28a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAApQAAAHzCAYAAACe1o1DAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/bCgiHAAAACXBIWXMAAA9hAAAPYQGoP6dpAABS2UlEQVR4nO3dfVxUdd7/8fcIcjPgTTooYo7IZeiYd4ymqWtq+1OolbRcHltJ3leWZpaUxs/bNaUsrdUtc7ddsNVdas1Vfylsqy7XglamFGCM3ag4u4nZpJI4iHLz+6PLuZYFlTzgILyefzHnfG8+c1aWd+ec7zmmysrKSgEAAADXqJm3CwAAAMCNjUAJAAAAQwiUAAAAMIRACQAAAEMIlAAAADCEQAkAAABDCJQAAAAwhEAJAAAAQwiUAAAAMIRACQAAAEMIlAAAADCEQAkAAABDCJQAAAAwhEAJAAAAQwiUAAAAMIRACQAAAEMIlAAAADCEQAkAAABDCJQAAAAwhEAJAAAAQwiUAAAAMIRACQAAAEMIlAAAADCEQAkAAABDCJQAAAAwhEAJAAAAQwiUAAAAMIRACQAAAEMIlAAAADCEQAkAAABDCJQAAAAwhEAJAAAAQwiUAAAAMIRACQAAAEMIlAAAADCEQAkAAABDCJQAAAAwhEAJAAAAQwiUAAAAMIRACQAAAEMIlAAAADCEQAkAAABDCJQAAAAwhEAJAAAAQwiUAAAAMIRACQAAAEMIlAAAADDE19sF4PpwOp1yuVzeLqNRsFgsslqt3i4DAIAGg0DZBDidTtlsNrndbm+X0iiYzWY5HA5CJQAA/4NA2QS4XC653W5t2LBBNpvN2+Xc0BwOh+Lj4+VyuQiUAAD8DwJlE2Kz2WS3271dxnX10EMPyWazKTExUZJ0++2365lnntG4ceO8XBkAAI0Hi3JQKydOnNATTzyhiIgI+fv7q1OnToqNjdWuXbvqdd6UlBS1bt36mvrm5ORox44dmjVrlmfb/PnzNW/ePFVUVNRRhQAAgECJqyooKFC/fv20e/duvfTSS8rLy1N6erpGjBihGTNm1Njn4sWL17nK6tasWaO4uDgFBwd7tt111106e/as0tLSvFgZAACNC4ESV/X444/LZDJp3759GjdunCIjI3Xrrbfq6aef1ocffihJMplMWrt2re655x4FBQVp2bJlkqStW7fKbrcrICBAERERWrJkicrKyjxjr1q1Sr169VJQUJA6deqkxx9/XMXFxZKkjIwMTZ48WUVFRTKZTDKZTFq8eLEkqbS0VAkJCerYsaOCgoI0cOBAZWRkeMYtLy/Xpk2bFBsbW+W7+Pj46O6771Zqamo9HjEAAJoWAiWu6NSpU0pPT9eMGTMUFBRUbf+/X45evHix7r33XuXl5WnKlCnKzMzUhAkT9OSTTyo/P1/r1q1TSkqKJ2xKUrNmzbR69Wp99tlnWr9+vXbv3q1nn31WkjR48GC9+uqratmypQoLC1VYWKiEhARJ0syZM/XBBx8oNTVVubm5iouLU0xMjL788ktJUm5uroqKitS/f/9qNQ8YMECZmZl1eZgAAGjSWJSDK/rqq69UWVmp7t27X7Xtgw8+qMmTJ3s+T5kyRfPmzdPEiRMlSREREVq6dKmeffZZLVq0SJI0e/ZsT/vw8HA9//zzmj59ul5//XX5+fmpVatWMplMCg0N9bRzOp1KTk6W0+lUWFiYJCkhIUHp6elKTk7W8uXLdezYMfn4+Khdu3bV6gwLC9M///lPVVRUqFkz/psKAACjCJS4osrKylq3/c+zgTk5OdqzZ0+VM5Ll5eU6f/683G63zGazdu7cqaSkJB06dEjff/+9ysrKquyvSV5ensrLyxUZGVlle2lpqdq2bStJKikpkb+/v0wmU7X+gYGBqqioUGlpqQIDA2v9/QAAQM0IlLiiW265RSaTSYcOHbpq2/+8JF5cXKwlS5bovvvuq9Y2ICBABQUFGj16tB577DEtW7ZMbdq0UVZWlqZOnaoLFy5cNlAWFxfLx8dHBw4ckI+PT5V9lxbgWCwWud1uXbhwQX5+flXanDp1SkFBQYRJAADqCIESV9SmTRtFR0frtdde06xZs6qFxjNnzlz2sT52u12ff/65unbtWuP+AwcOqKKiQitXrvRcen7nnXeqtPHz81N5eXmVbVFRUSovL9fJkyc1dOjQGsfu27evJCk/P9/z8yUHDx5UVFRUjf0AAMCPxw1kuKrXXntN5eXlGjBggN599119+eWXcjgcWr16tQYNGnTZfgsXLtRbb72lJUuW6LPPPpPD4VBqaqrmz58vSeratasuXryoNWvW6MiRI/rDH/6gN954o8oY4eHhKi4u1q5duzxv/ImMjNT48eM1YcIEbd68WUePHtW+ffuUlJSk7du3S5JCQkJkt9uVlZVVra7MzEyNGjWqDo8QAABNG4ESVxUREaHs7GyNGDFCc+bMUc+ePTVy5Ejt2rVLa9euvWy/6Ohovffee3r//fd122236fbbb9crr7yizp07S5L69OmjVatW6cUXX1TPnj21ceNGJSUlVRlj8ODBmj59un7xi18oJCREK1askCQlJydrwoQJmjNnjrp166axY8fq448/rvI6xGnTpmnjxo1Vxvv666+1d+/eKouHAACAMabKH7PqAjek7Oxs9evXTwcOHGhSr14sKSlRt27d9Pbbb3vOpM6dO1enT5/Wb37zm2sas6keSwAAroR7KJsQh8Ph7RKuu/nz5+ujjz6Sv7+/JOnChQuKi4tTdnb2NY3XFI8hAABXwxnKJsDpdMpms8ntdnu7lEbBbDbL4XBUubwOAEBTRqBsIpxOp1wul7fLuKLhw4dr8uTJngehN1QWi4UwCQDAv+GSdxNhtVobfAjy9fVVx44duTcRAIAbDKu8AQAAYAiBEgAAAIYQKAEAAGAIgRIAAACGECgBAABgCIESAAAAhhAoAQAAYAiBEgAAAIYQKAEAAGAIgRIAAACGECgBAABgCO/yBoBGwul0yuVyebuMRsFischqtXq7DOCGQaAEgEbA6XTKZrPJ7XZ7u5RGwWw2y+FwECqBWiJQAkAj4HK55Ha7tWHDBtlsNm+Xc0NzOByKj4+Xy+UiUAK1RKAEgEbEZrPJbrd7u4zr5qGHHpLNZlNiYqIk6fbbb9czzzyjcePGebkyoGlhUQ4AQCdOnNATTzyhiIgI+fv7q1OnToqNjdWuXbvqdd6UlBS1bt36mvrm5ORox44dmjVrlmfb/PnzNW/ePFVUVNRRhQBqg0AJAE1cQUGB+vXrp927d+ull15SXl6e0tPTNWLECM2YMaPGPhcvXrzOVVa3Zs0axcXFKTg42LPtrrvu0tmzZ5WWlubFyoCmh0AJAE3c448/LpPJpH379mncuHGKjIzUrbfeqqeffloffvihJMlkMmnt2rW65557FBQUpGXLlkmStm7dKrvdroCAAEVERGjJkiUqKyvzjL1q1Sr16tVLQUFB6tSpkx5//HEVFxdLkjIyMjR58mQVFRXJZDLJZDJp8eLFkqTS0lIlJCSoY8eOCgoK0sCBA5WRkeEZt7y8XJs2bVJsbGyV7+Lj46O7775bqamp9XjEAPwnAiUANGGnTp1Senq6ZsyYoaCgoGr7//1y9OLFi3XvvfcqLy9PU6ZMUWZmpiZMmKAnn3xS+fn5WrdunVJSUjxhU5KaNWum1atX67PPPtP69eu1e/duPfvss5KkwYMH69VXX1XLli1VWFiowsJCJSQkSJJmzpypDz74QKmpqcrNzVVcXJxiYmL05ZdfSpJyc3NVVFSk/v37V6t5wIAByszMrMvDBOAqWJQDAE3YV199pcrKSnXv3v2qbR988EFNnjzZ83nKlCmaN2+eJk6cKEmKiIjQ0qVL9eyzz2rRokWSpNmzZ3vah4eH6/nnn9f06dP1+uuvy8/PT61atZLJZFJoaKinndPpVHJyspxOp8LCwiRJCQkJSk9PV3JyspYvX65jx47Jx8dH7dq1q1ZnWFiY/vnPf6qiokLNmnHeBLgeCJQA0IRVVlbWuu1/ng3MycnRnj17qpyRLC8v1/nz5+V2u2U2m7Vz504lJSXp0KFD+v7771VWVlZlf03y8vJUXl6uyMjIKttLS0vVtm1bSVJJSYn8/f1lMpmq9Q8MDFRFRYVKS0sVGBhY6+8H4NoRKAGgCbvllltkMpl06NChq7b9z0vixcXFWrJkie67775qbQMCAlRQUKDRo0frscce07Jly9SmTRtlZWVp6tSpunDhwmUDZXFxsXx8fHTgwAH5+PhU2XdpAY7FYpHb7daFCxfk5+dXpc2pU6cUFBREmASuIwIlADRhbdq0UXR0tF577TXNmjWrWmg8c+bMZR/rY7fb9fnnn6tr16417j9w4IAqKiq0cuVKz6Xnd955p0obPz8/lZeXV9kWFRWl8vJynTx5UkOHDq1x7L59+0qS8vPzPT9fcvDgQUVFRdXYD0D94OYSAGjiXnvtNZWXl2vAgAF699139eWXX8rhcGj16tUaNGjQZfstXLhQb731lpYsWaLPPvtMDodDqampmj9/viSpa9euunjxotasWaMjR47oD3/4g954440qY4SHh6u4uFi7du3yvO0nMjJS48eP14QJE7R582YdPXpU+/btU1JSkrZv3y5JCgkJkd1uV1ZWVrW6MjMzNWrUqDo8QgCuhkAJAE1cRESEsrOzNWLECM2ZM0c9e/bUyJEjtWvXLq1du/ay/aKjo/Xee+/p/fff12233abbb79dr7zyijp37ixJ6tOnj1atWqUXX3xRPXv21MaNG5WUlFRljMGDB2v69On6xS9+oZCQEK1YsUKSlJycrAkTJmjOnDnq1q2bxo4dq48//rjKqxCnTZumjRs3Vhnv66+/1t69e6ssHgJQ/0yVP+aObKAetWnTRvPmzfM8UgRA7WVnZ6tfv35N6l3e58+f13333acXXnhBvXv3liStXr1a33//vecs6bW49C7vAwcONKnXWAJGcA8lADQCFotFZrNZ8fHx3i7luqvpbORf/vIXQ2OazWZZLBZDYwBNCYESABoBq9Uqh8Mhl8vl7VIu68UXX9Qnn3xyQ7zFxmKxVLm8DuDKCJQA0EhYrdYGHYJCQkJkNpu5jAw0QizKAQAAgCEESgAAABhCoAQAAIAhBEoAAAAYQqAEAACAIQRKAAAAGEKgBAAAgCEESgAAABhCoAQAAIAhBEoAAAAYQqAEAACAIbzLGwAA1Bun0ymXy+XtMhoFi8Uiq9Xq7TJqRKAEAAD1wul0ymazye12e7uURsFsNsvhcDTIUEmgBAAA9cLlcsntdmvDhg2y2WzeLueG5nA4FB8fL5fLRaAEAABNj81mk91u93YZ181DDz0km82mxMRESdLtt9+uZ555RuPGjfNyZfWHRTkAAKBBOnHihJ544glFRETI399fnTp1UmxsrHbt2lWv86akpKh169bX1DcnJ0c7duzQrFmzPNvmz5+vefPmqaKioo4qbHgIlAAAoMEpKChQv379tHv3br300kvKy8tTenq6RowYoRkzZtTY5+LFi9e5yurWrFmjuLg4BQcHe7bdddddOnv2rNLS0rxYWf0iUAIAgAbn8ccfl8lk0r59+zRu3DhFRkbq1ltv1dNPP60PP/xQkmQymbR27Vrdc889CgoK0rJlyyRJW7duld1uV0BAgCIiIrRkyRKVlZV5xl61apV69eqloKAgderUSY8//riKi4slSRkZGZo8ebKKiopkMplkMpm0ePFiSVJpaakSEhLUsWNHBQUFaeDAgcrIyPCMW15erk2bNik2NrbKd/Hx8dHdd9+t1NTUejxi3kWgBAAADcqpU6eUnp6uGTNmKCgoqNr+f78cvXjxYt17773Ky8vTlClTlJmZqQkTJujJJ59Ufn6+1q1bp5SUFE/YlKRmzZpp9erV+uyzz7R+/Xrt3r1bzz77rCRp8ODBevXVV9WyZUsVFhaqsLBQCQkJkqSZM2fqgw8+UGpqqnJzcxUXF6eYmBh9+eWXkqTc3FwVFRWpf//+1WoeMGCAMjMz6/IwNSgsygEAAA3KV199pcrKSnXv3v2qbR988EFNnjzZ83nKlCmaN2+eJk6cKEmKiIjQ0qVL9eyzz2rRokWSpNmzZ3vah4eH6/nnn9f06dP1+uuvy8/PT61atZLJZFJoaKinndPpVHJyspxOp8LCwiRJCQkJSk9PV3JyspYvX65jx47Jx8dH7dq1q1ZnWFiY/vnPf6qiokLNmjW+83kESgAA0KBUVlbWuu1/ng3MycnRnj17qpyRLC8v1/nz5+V2u2U2m7Vz504lJSXp0KFD+v7771VWVlZlf03y8vJUXl6uyMjIKttLS0vVtm1bSVJJSYn8/f1lMpmq9Q8MDFRFRYVKS0sVGBhY6+93oyBQAgCABuWWW26RyWTSoUOHrtr2Py+JFxcXa8mSJbrvvvuqtQ0ICFBBQYFGjx6txx57TMuWLVObNm2UlZWlqVOn6sKFC5cNlMXFxfLx8dGBAwfk4+NTZd+lBTgWi0Vut1sXLlyQn59flTanTp1SUFBQowyTEoESAAA0MG3atFF0dLRee+01zZo1q1poPHPmzGUf62O32/X555+ra9euNe4/cOCAKioqtHLlSs+l53feeadKGz8/P5WXl1fZFhUVpfLycp08eVJDhw6tcey+fftKkvLz8z0/X3Lw4EFFRUXV2K8xaHwX8QEAwA3vtddeU3l5uQYMGKB3331XX375pRwOh1avXq1BgwZdtt/ChQv11ltvacmSJfrss8/kcDiUmpqq+fPnS5K6du2qixcvas2aNTpy5Ij+8Ic/6I033qgyRnh4uIqLi7Vr1y7P234iIyM1fvx4TZgwQZs3b9bRo0e1b98+JSUlafv27ZKkkJAQ2e12ZWVlVasrMzNTo0aNqsMj1LAQKAEAQIMTERGh7OxsjRgxQnPmzFHPnj01cuRI7dq1S2vXrr1sv+joaL333nt6//33ddttt+n222/XK6+8os6dO0uS+vTpo1WrVunFF19Uz549tXHjRiUlJVUZY/DgwZo+fbp+8YtfKCQkRCtWrJAkJScna8KECZozZ466deumsWPH6uOPP67yKsRp06Zp48aNVcb7+uuvtXfv3iqLhxobU+WPufMVqEdt2rTRvHnzPI9uANC4zJw5U1lZWfr000+9XQquk+zsbPXr108HDhxoMq9eLCkpUbdu3fT22297zqTOnTtXp0+f1m9+85trHrehH0vuoQQAAPXK4XB4u4Trav78+froo4/k7+8vSbpw4YLi4uKUnZ19zWM29GNIoAQAAPXCYrHIbDYrPj7e26V43auvvmp4DLPZLIvFYryYekCgBAAA9cJqtcrhcMjlcnm7lMv661//qsTERGVmZl72kUENhcViqXK/ZkNCoAQAAPXGarU22BAkSV988YWkHx75c+l5kvjxWOUNAAAAQwiUAAAAMIRACQAAAEMIlAAAADCEQAkAAABDCJQAAAAwhEAJAAAAQwiUAAAAMIRACQAAAEMIlAAAADCEQAkAAABDeJd3E+F0OuVyubxdxhXddNNNOnXqlLKzs71dCoB6UFJSooCAAH7H0aAcP35cISEhysnJUWBgoLfLuSKLxdJg34tuqqysrPR2EahfTqdTNptNbrfb26UAAIBrZDab5XA4GmSo5AxlE+ByueR2u7VhwwbZbDZvlwMAAH4kh8Oh+Ph4uVwuAiW8y2azyW63e7sMAI3ct99+q4ULF2r79u365ptvdNNNN6lPnz5auHChhgwZot/85jf64x//qOzsbJ09e1anT59W69atvV02AAMIlACAOjVu3DhduHBB69evV0REhL755hvt2rVL3333nSTJ7XYrJiZGMTExeu6557xcLYC6QKAEANSZM2fOKDMzUxkZGRo2bJgkqXPnzhowYICnzezZsyVJGRkZXqgQQH3gsUEAgDoTHBys4OBgbdmyRaWlpd4uB8B1QqAEANQZX19fpaSkaP369WrdurWGDBmixMRE5ebmers0APWIQAkAqFPjxo3T8ePHtW3bNsXExCgjI0N2u10pKSneLg1APSFQAgDqXEBAgEaOHKkFCxZo7969mjRpkhYtWuTtsgDUEwIlAKDe9ejRQ+fOnfN2GQDqCau8AQB15rvvvlNcXJymTJmi3r17q0WLFtq/f79WrFihMWPGSJJOnDihEydO6KuvvpIk5eXlqUWLFrJarWrTpo03ywdwjQiUAIA6ExwcrIEDB+qVV17R4cOHdfHiRXXq1EkPP/ywEhMTJUlvvPGGlixZ4ulzxx13SJKSk5M1adIkb5QNwCDe5d0EZGdnq1+/fjpw4ABvygEA4AbU0P+Wcw8lAAAADOGSdxPicDi8XQIAALgGDf1vOIGyCbBYLDKbzYqPj/d2KQAA4BqZzWZZLBZvl1Ej7qFsIpxOp1wul7fLuKLhw4dr8uTJmjhxordLAVAPXnzxRX3yySdKTU31dimAx1//+lclJiYqMzNTZrPZ2+VckcVikdVq9XYZNeIMZRNhtVob7D/CS3x9fdWxY8cGebMxAONCQkJkNpv5HUeD8sUXX0iS+vbtq+DgYC9Xc+NiUQ4AAAAMIVACAADAEAIlAAAADCFQAgAAwBACJQAAAAwhUAIAAMAQAiUAAAAMIVACAADAEAIlAAAADCFQAgAAwBACJQAAAAxp0O/ydjqdcrlc3i4D18n999+vNm3aKDs729ul4DqxWCwN/h3zAICra7CB0ul0ymazye12e7sUAPXEbDbL4XAQKgHgBtdgA6XL5ZLb7daGDRtks9m8XQ7q0fHjxxUbG6s//vGP6tatm/bv369HH31UGRkZatGixRX7FhQU6JFHHtFf/vIXBQUFae/evVqzZo02btyoZs24o6Mhczgcio+Pl8vlIlACwA2uwQbKS2w2m+x2u7fLwBV8++23WrhwobZv365vvvlGN910k/r06aOFCxdqyJAhV+3fpk0bST/8b923b1/17NlT99xzj9q3by+TyaSUlBTNnj1bZ86cqdb3+eef11NPPaWhQ4dKkux2u9avXy+Hw6GHHnqoTr8nAACoGadwYNi4ceP0ySefaP369friiy+0bds2DR8+XN999901jefn56fQ0FCZTKYrtnM6nXrvvfc0adKkKtsnTZqk1atXX9PcAADgxyNQwpAzZ84oMzNTL774okaMGKHOnTtrwIABeu6553TPPfdIkkwmk9auXau77rpLgYGBioiI0KZNmy47ZkZGhkwmk86cOaOMjAxNnjxZRUVFMplMMplMWrx4sSTpnXfeUZ8+fdSxY8cq/WNjY7V//34dPny43r43AAD4XwRKGBIcHKzg4GBt2bJFpaWll223YMECjRs3Tjk5ORo/frzuv/9+ORyOq44/ePBgvfrqq2rZsqUKCwtVWFiohIQESVJmZqb69+9frY/ValX79u2VmZl57V8MAADUGoEShvj6+iolJUXr169X69atNWTIECUmJio3N7dKu7i4OE2bNk2RkZFaunSp+vfvrzVr1lx1fD8/P7Vq1Uomk0mhoaEKDQ1VcHCwJOnYsWMKCwursV9YWJiOHTtm/AsCAICrIlDCsHHjxun48ePatm2bYmJilJGRIbvdrpSUFE+bQYMGVekzaNCgWp2hvJKSkhIFBATUuC8wMJBHTgEAcJ0QKFEnAgICNHLkSC1YsEB79+7VpEmTtGjRonqd02Kx6PTp0zXuO3XqlEJCQup1fgAA8AMCJepFjx49dO7cOc/nDz/8sMr+Dz/8sNbPF/Xz81N5eXm17VFRUcrPz6+2/fz58zp8+LCioqJ+ZNUAAOBaNPjnUKJh++677xQXF6cpU6aod+/eatGihfbv368VK1ZozJgxnnZ//vOf1b9/f/3kJz/Rxo0btW/fPv3ud7+r1Rzh4eEqLi7Wrl271KdPH5nNZpnNZkVHR2vatGkqLy+Xj4+Pp/2HH34of3//apfZAQBA/eAMJQwJDg7WwIED9corr+iOO+5Qz549tWDBAj388MP69a9/7Wm3ZMkSpaamqnfv3nrrrbf0pz/9ST169KjVHIMHD9b06dP1i1/8QiEhIVqxYoUk6a677pKvr6927txZpf2f/vQnjR8/Xmazue6+KAAAuCzOUMIQf39/JSUlKSkp6YrtwsLC9P7779e4Lzw8XJWVlZ7Pw4cPr/JZktauXau1a9dW2ebr66vExEStWrVK0dHRkn54ZeemTZu0f//+a/k6AADgGjT4QGl0JTAahsOHDys7O7vOx73tttuUn5+vzMxMBQUFKT8/X88884xOnz592QU7aBj43QaAxqPBBkqLxSKz2az4+Hhvl4I6cOlh5PXl9ddfr/L5ueeeq9f5UDfMZrMsFou3ywAAGNRgA6XVapXD4ZDL5fJ2KZfldrs1dOhQLV++3HPJFWgI7r//fkVFRWnu3LneLuWKLBaLrFart8sAABjUYAOl9EOobMh/bIqLiyVJXbp0kd1u93I1wP8ym80KCQnh3yUA4LpglTcAAAAMIVACAADAEAIlAAAADCFQAgAAwBACJQAAAAwhUAIAAMAQAiUAAAAMIVACAADAEAIlAAAADCFQAgAAwBACJQAAAAxp0O/ydjqdcrlc3i7jstxutyTp6NGjys7O9nI1V2axWBr0e9EBAMCNq8EGSqfTKZvN5gltDVliYqISExO9XcYVmc1mORwOQiUAAKhzDTZQulwuud1ubdiwQTabzdvl3NAcDofi4+PlcrkIlAAAoM412EB5ic1mk91u93YZVQwfPlx9+/bVq6++Wifj3XHHHZo+fboefPDBavsuXLigyMhIbdq0Sf3796+T+QAAAOpSo1yU8+233+qxxx6T1WqVv7+/QkNDFR0drT179ni7tGq2bdumb775Rvfff79nW3h4uCes+vn5KSEhQXPnzvVShQAAAFfWKAPluHHj9Mknn2j9+vX64osvtG3bNg0fPlzfffedt0uTJFVWVqqsrEyStHr1ak2ePFnNml3+f4rx48crKytLn3322fUqEQAAoNYaXaA8c+aMMjMz9eKLL2rEiBHq3LmzBgwYoOeee0733HOPp82jjz6q9u3bKyAgQD179tR7770nSfruu+/0wAMPqGPHjjKbzerVq5f+9Kc/XXHOP/zhD+rfv79atGih0NBQPfjggzp58qRnf0ZGhkwmk9LS0tSvXz/5+/srKytL3377rXbv3q3Y2Ngrjn/TTTdpyJAhSk1NNXh0AAAA6l6jC5TBwcEKDg7Wli1bVFpaWm1/RUWF7rrrLu3Zs0cbNmxQfn6+XnjhBfn4+EiSzp8/r379+mn79u06ePCgHnnkET300EPat2/fZee8ePGili5dqpycHG3ZskUFBQWaNGlStXbz5s3TCy+8IIfDod69eysrK0tms7lWi44GDBigzMzM2h8IAACA66TBL8r5sXx9fZWSkqKHH35Yb7zxhux2u4YNG6b7779fvXv31s6dO7Vv3z45HA5FRkZKkiIiIjz9O3bsqISEBM/nJ554Qn/961/1zjvvaMCAATXOOWXKFM/PERERWr16tW677TYVFxcrODjYs++Xv/ylRo4c6fl87NgxtW/f/oqXuy8JCwvTsWPHan8gAAAArpNGd4ZS+uEeyuPHj2vbtm2KiYlRRkaG7Ha7UlJS9Omnn+rmm2/2hMn/VF5erqVLl6pXr15q06aNgoOD9de//lVOp/Oy8x04cECxsbGyWq1q0aKFhg0bJknV+vznKu2SkhIFBATU6jsFBgbeEM/kBAAATU+jDJSSFBAQoJEjR2rBggXau3evJk2apEWLFikwMPCK/V566SX96le/0ty5c/X3v/9dn376qaKjo3XhwoUa2587d07R0dFq2bKlNm7cqI8//lh/+ctfJKlan6CgoCqfLRaLTp8+Xavvc+rUKYWEhNSqLQAAwPXUaAPlf+rRo4fOnTun3r1761//+pe++OKLGtvt2bNHY8aMUXx8vPr06aOIiIjLtpWkQ4cO6bvvvtMLL7ygoUOHqnv37lUW5FxJVFSUTpw4UatQefDgQUVFRdVqXAAAgOup0QXK7777Tnfeeac2bNig3NxcHT16VH/+85+1YsUKjRkzRsOGDdMdd9yhcePG6W9/+5uOHj2qtLQ0paenS5JuueUW/e1vf9PevXvlcDj06KOP6ptvvrnsfFarVX5+flqzZo2OHDmibdu2aenSpbWqNSoqShaLpVbPx8zMzNSoUaNqdxAAAACuo0YXKIODgzVw4EC98soruuOOO9SzZ08tWLBADz/8sH79619Lkt59913ddttteuCBB9SjRw89++yzKi8vlyTNnz9fdrtd0dHRGj58uEJDQzV27NjLzhcSEqKUlBT9+c9/Vo8ePfTCCy/o5ZdfrlWtPj4+mjx5sjZu3HjFdh988IGKior085//vHYHAQAA4DpqdKu8/f39lZSUpKSkpMu2adOmjX7/+99fdt+WLVuuOEdGRkaVzw888IAeeOCBKtsqKys9Pw8fPrzK53/31FNP6dZbb9WxY8fUuXNnSVJBQUGVNq+++qqeeeaZq97/CQAA4A0NPlA6HA5vl1DvEhMTtXPnzhrvkbx48aLatm2r4cOHKzs7+5rGbwrHEAAAeE+DDZQWi0Vms1nx8fHeLqVBWLt2raH+ZrNZFouljqoBAAD4Xw02UFqtVjkcDrlcLm+Xcllut1tDhw7V8uXLFR0d7e1yrshischqtXq7DAAA0Ag12EAp/RAqG3IIKi4uliR16dJFdrvdy9UAAAB4R6Nb5Q0AAIDri0AJAAAAQwiUAAAAMIRACQAAAEMIlAAAADCEQAkAAABDCJQAAAAwhEAJAAAAQwiUAAAAMIRACQAAAEMIlAAAADCkQb/L2+l0yuVyebuMyyopKVGvXr106tQpZWdne7ucK7JYLA36vegAAODG1WADpdPplM1mk9vt9nYpVzVjxgxvl3BVZrNZDoeDUAkAAOpcgw2ULpdLbrdbGzZskM1m83Y5NzSHw6H4+Hi5XC4CJQAAqHMNNlBeYrPZZLfbvTb/4sWLtWXLFn366afXZb7f/e53evvtt/X+++9LkubNm6dz585pzZo112V+AACAH6vRLsqZNGmSTCaTTCaTmjdvrvbt22vkyJH6/e9/r4qKinqbt6CgQCaT6ZoC6Pnz57VgwQItWrTIsy0hIUHr16/XkSNH6rBKAACAutNoA6UkxcTEqLCwUAUFBUpLS9OIESP05JNPavTo0SorK/N2edVs2rRJLVu21JAhQzzbLBaLoqOjtXbtWi9WBgAAcHmNOlD6+/srNDRUHTt2lN1uV2JiorZu3aq0tDSlpKRIks6cOaNp06YpJCRELVu21J133qmcnJwrjvvmm2/KZrMpICBA3bt31+uvv+7Z16VLF0lSVFSUTCaThg8fXqt+kpSamqrY2Nhq88XGxio1NfUajwIAAED9atSBsiZ33nmn+vTpo82bN0uS4uLidPLkSaWlpenAgQOy2+366U9/qlOnTtXYf+PGjVq4cKGWLVsmh8Oh5cuXa8GCBVq/fr0kad++fZKknTt3qrCw0DPP1fpJUlZWlvr3719tzgEDBuhf//qXCgoK6vJQAAAA1IkGvyinPnTv3l25ubnKysrSvn37dPLkSfn7+0uSXn75ZW3ZskWbNm3SI488Uq3vokWLtHLlSt13332SfjgjmZ+fr3Xr1mnixIkKCQmRJLVt21ahoaG17nfmzBkVFRUpLCys2pyXth07dkzh4eF1eiwAAACMapKBsrKyUiaTSTk5OSouLlbbtm2r7C8pKdHhw4er9Tt37pwOHz6sqVOn6uGHH/ZsLysrU6tWrS47X236lZSUSJICAgKq9Q8MDJSkG+KZnAAAoOlpkoHS4XCoS5cuKi4uVocOHZSRkVGtTevWrattKy4uliT99re/1cCBA6vs8/Hxuex8tenXtm1bmUwmnT59ulr/S5ffL539BAAAaEiaXKDcvXu38vLy9NRTT+nmm2/WiRMn5OvrW6tLye3bt1dYWJiOHDmi8ePH19jGz89PklReXv6j+/Xo0UP5+fkaNWpUlX0HDx5U8+bNdeutt9byWwIAAFw/jTpQlpaW6sSJEyovL9c333yj9PR0JSUlafTo0ZowYYKaNWumQYMGaezYsVqxYoUiIyN1/Phxbd++Xffee2+NC2SWLFmiWbNmqVWrVoqJiVFpaan279+v06dP6+mnn1a7du0UGBio9PR03XzzzQoICFCrVq2u2k+SoqOjlZWVpdmzZ1eZMzMzU0OHDvVc+gYAAGhIGvUq7/T0dHXo0EHh4eGKiYnR3//+d61evVpbt26Vj4+PTCaTduzYoTvuuEOTJ09WZGSk7r//fh07dkzt27evccxp06bpzTffVHJysnr16qVhw4YpJSXF87ggX19frV69WuvWrVNYWJjGjBlTq36SNHXqVO3YsUNFRUVV5kxNTa1y7yUAAEBDYqqsrKz0dhE1yc7OVr9+/TyP8mkq4uLiZLfb9dxzz0mS0tLSNGfOHOXm5srX99pOKDfVY9mU9e3bVz/5yU/061//2tulAB4zZ85UVlbWdXuVLVAbqampeuCBB3T27FkFBwd7u5wbVoO/5O1wOLxdwnU1ceJE/eMf/1B2drYkKS8vT3PnzlVubu41j9nUjiEAALi+GmygtFgsMpvNio+P93YpXvHSSy/V6Xhms1kWi6VOxwQAAJAacKC0Wq1yOBxyuVzeLqVRsFgsslqt3i4DAAA0Qg02UEo/hEpCEAAAQMPWqFd5AwAAoP4RKAEAAGAIgRIAAACGECgBAABgCIESAAAAhhAoAQAAYAiBEgAAAIYQKAEAAGAIgRIAAACGECgBAABgSIN+9aLT6eRd3nWEd3kDAID60mADpdPplM1mk9vt9nYpjYLZbJbD4SBUAgCAOtdgA6XL5ZLb7daGDRtks9m8Xc4NzeFwKD4+Xi6Xi0AJAADqXIMNlJfYbDbZ7XZvl3FdPfTQQ7LZbEpMTJQk3X777XrmmWc0btw4L1cGAABQXaNelHPixAk98cQTioiIkL+/vzp16qTY2Fjt2rWrXudNSUlR69atr6lvTk6OduzYoVmzZnm2zZ8/X/PmzVNFRUUdVQgAAFB3Gm2gLCgoUL9+/bR792699NJLysvLU3p6ukaMGKEZM2bU2OfixYvXucrq1qxZo7i4OAUHB3u23XXXXTp79qzS0tK8WBkAAEDNGm2gfPzxx2UymbRv3z6NGzdOkZGRuvXWW/X000/rww8/lCSZTCatXbtW99xzj4KCgrRs2TJJ0tatW2W32xUQEKCIiAgtWbJEZWVlnrFXrVqlXr16KSgoSJ06ddLjjz+u4uJiSVJGRoYmT56soqIimUwmmUwmLV68WJJUWlqqhIQEdezYUUFBQRo4cKAyMjI845aXl2vTpk2KjY2t8l18fHx09913KzU1tR6PGAAAwLVplIHy1KlTSk9P14wZMxQUFFRt/79fjl68eLHuvfde5eXlacqUKcrMzNSECRP05JNPKj8/X+vWrVNKSoonbEpSs2bNtHr1an322Wdav369du/erWeffVaSNHjwYL366qtq2bKlCgsLVVhYqISEBEnSzJkz9cEHHyg1NVW5ubmKi4tTTEyMvvzyS0lSbm6uioqK1L9//2o1DxgwQJmZmXV5mAAAAOpEg1+Ucy2++uorVVZWqnv37ldt++CDD2ry5Mmez1OmTNG8efM0ceJESVJERISWLl2qZ599VosWLZIkzZ4929M+PDxczz//vKZPn67XX39dfn5+atWqlUwmk0JDQz3tnE6nkpOT5XQ6FRYWJklKSEhQenq6kpOTtXz5ch07dkw+Pj5q165dtTrDwsL0z3/+UxUVFWrWrFH+dwAAALhBNcpAWVlZWeu2/3k2MCcnR3v27KlyRrK8vFznz5+X2+2W2WzWzp07lZSUpEOHDun7779XWVlZlf01ycvLU3l5uSIjI6tsLy0tVdu2bSVJJSUl8vf3l8lkqtY/MDBQFRUVKi0tVWBgYK2/HwAAQH1rlIHylltukclk0qFDh67a9j8viRcXF2vJkiW67777qrUNCAhQQUGBRo8erccee0zLli1TmzZtlJWVpalTp+rChQuXDZTFxcXy8fHRgQMH5OPjU2XfpQU4FotFbrdbFy5ckJ+fX5U2p06dUlBQEGESAAA0OI0yULZp00bR0dF67bXXNGvWrGqh8cyZM5d9rI/dbtfnn3+url271rj/wIEDqqio0MqVKz2Xnt95550qbfz8/FReXl5lW1RUlMrLy3Xy5EkNHTq0xrH79u0rScrPz/f8fMnBgwcVFRVVYz8AAABvarQ347322msqLy/XgAED9O677+rLL7+Uw+HQ6tWrNWjQoMv2W7hwod566y0tWbJEn332mRwOh1JTUzV//nxJUteuXXXx4kWtWbNGR44c0R/+8Ae98cYbVcYIDw9XcXGxdu3a5XnjT2RkpMaPH68JEyZo8+bNOnr0qPbt26ekpCRt375dkhQSEiK73a6srKxqdWVmZmrUqFF1eIQAAADqRqMNlBEREcrOztaIESM0Z84c9ezZUyNHjtSuXbu0du3ay/aLjo7We++9p/fff1+33Xabbr/9dr3yyivq3LmzJKlPnz5atWqVXnzxRfXs2VMbN25UUlJSlTEGDx6s6dOn6xe/+IVCQkK0YsUKSVJycrImTJigOXPmqFu3bho7dqw+/vjjKq9DnDZtmjZu3FhlvK+//lp79+6tsngIAACgoTBV/pgVLNdRdna2+vXrpwMHDjSpVy+WlJSoW7duevvttz1nUufOnavTp0/rN7/5zTWN2VSPZVPWt29f/eQnP9Gvf/1rb5cCeMycOVNZWVn69NNPvV0K4JGamqoHHnhAZ8+erfJSEfw4Df4eSofD4e0Srrv58+fro48+kr+/vyTpwoULiouLU3Z29jWN1xSPIQAAuH4abKC0WCwym82Kj4/3dikNwquvvmqov9lslsViqZtiAAAA/k2DDZRWq1UOh0Mul8vbpVyW2+3W0KFDtXz5ckVHR3u7nCuyWCxV7tUEAACoKw02UEo/hMqGHIIuvb+7S5cu3JsIAACarEa7yhsAAADXB4ESAAAAhhAoAQAAYAiBEgAAAIYQKAEAAGAIgRIAAACGECgBAABgCIESAAAAhhAoAQAAYAiBEgAAAIYQKAEAAGBIg36Xt9PplMvl8nYZl+V2uyVJR48eVXZ2tperAf6X2+3Wt99+2+D/XVosFlmtVm+XAQAwqMEGSqfTKZvN5gltDVliYqISExO9XQZQxZdffql33nnH22VckdlslsPhIFQCwA2uwQZKl8slt9utDRs2yGazebsc3GAWLFigLl26aMqUKZKkiRMnasKECfrpT3/q5cpwicPhUHx8vFwuF4ESAG5wDTZQXmKz2WS3271dRpM3adIkrV+/Xo8++qjeeOONKvtmzJih119/XRMnTlRKSop3Cvw3OTk5+vDDD/X2228rODhYkpSUlKSnnnpKc+bMUbNm3DoMAEBd4i8raq1Tp05KTU1VSUmJZ9v58+f1xz/+0dAZpsrKSpWVldVFiZKkNWvWKC4uzhMmJemuu+7S2bNnlZaWVmfzAACAHxAoUWt2u12dOnXS5s2bPds2b94sq9WqqKgoz7aKigolJSWpS5cuCgwMVJ8+fbRp0ybP/oyMDJlMJqWlpalfv37y9/dXVlaWzp49q/HjxysoKEgdOnTQK6+8ouHDh2v27NmevqWlpUpISFDHjh0VFBSkgQMHKiMjw7O/vLxcmzZtUmxsbJXafXx8dPfddys1NbXuDwwAAE0cgRI/ypQpU5ScnOz5/Pvf/16TJ0+u0iYpKUlvvfWW3njjDX322Wd66qmnFB8fr//+7/+u0m7evHl64YUX5HA41Lt3bz399NPas2ePtm3bpr/97W/KzMystkp55syZ+uCDD5Samqrc3FzFxcUpJiZGX375pSQpNzdXRUVF6t+/f7XaBwwYoMzMzLo6FAAA4H80+Hso0bDEx8frueee07FjxyRJe/bsUWpqqucsYWlpqZYvX66dO3dq0KBBkqSIiAhlZWVp3bp1GjZsmGesX/7ylxo5cqQk6ezZs1q/fr3++Mc/ehbOJCcnKywszNPe6XQqOTlZTqfTsz0hIUHp6elKTk7W8uXLdezYMfn4+Khdu3bVag8LC9M///lPVVRUcB8lAAB1iECJHyUkJEQ/+9nPlJKSosrKSv3sZz+TxWLx7P/qq6/kdrs9QfGSCxcuVLksLqnKWcQjR47o4sWLGjBggGdbq1at1K1bN8/nvLw8lZeXKzIysso4paWlatu2rSSppKRE/v7+MplM1WoPDAxURUWFSktLFRgYeA3fHgAA1IRAiR9typQpmjlzpiTptddeq7KvuLhYkrR9+3Z17Nixyj5/f/8qn4OCgn7UvMXFxfLx8dGBAwfk4+NTZd+lBTgWi0Vut1sXLlyQn59flTanTp1SUFAQYRIAgDpGoMSPFhMTowsXLshkMik6OrrKvh49esjf319Op7PK5e2riYiIUPPmzfXxxx97VowXFRXpiy++0B133CFJioqKUnl5uU6ePKmhQ4fWOE7fvn0lSfn5+Z6fLzl48GC1s6QAAMA4AiV+NB8fHzkcDs/P/65FixZKSEjQU089pYqKCv3kJz9RUVGR9uzZo5YtW2rixIk1jtmiRQtNnDhRzzzzjNq0aaN27dpp0aJFatasmefydWRkpMaPH68JEyZo5cqVioqK0rfffqtdu3apd+/e+tnPfqaQkBDZ7XZlZWVVC5SZmZkaNWpU3R8QAACaOFYm4Jq0bNlSLVu2rHHf0qVLtWDBAiUlJclmsykmJkbbt29Xly5drjjmqlWrNGjQII0ePVr/5//8Hw0ZMkQ2m00BAQGeNsnJyZowYYLmzJmjbt26aezYsVXOakrStGnTtHHjxipjf/3119q7d2+1FekAAMA4U2VlZaW3i6hJdna2+vXrpwMHDvCmnCbq3Llz6tixo1auXKmpU6fWul9JSYm6deumt99+27PSfO7cuTp9+rR+85vf1Fe5+JH4HW96Zs6cqaysLH366afeLgXwSE1N1QMPPKCzZ89WeSEGfhwueaPB+OSTT3To0CENGDBARUVF+uUvfylJGjNmzI8aJzAwUG+99ZZcLpdnW7t27fT000/Xab0AAOAHDT5QXrpXD43foUOHtHTpUh07dkzNmzeXzWbTunXr5HQ65XQ6f9RYly7JX3ow+ogRI/T111/r66+/ro/ScQ343QaAxqPBBkqLxSKz2az4+HhvlwIvKCkp0UcffaT777/f26WgHpnN5irPMQUA3JgabKC0Wq1yOBxVLluicRs+fLgmT5582ZXgaHwsFkuVBVUAgBtTgw2U0g+hkj82TYevr686duzIAg0AAG4wPDYIAAAAhhAoAQAAYAiBEgAAAIYQKAEAAGAIgRIAAACGECgBAABgCIESAAAAhhAoAQAAYAiBEgAAAIYQKAEAAGAIgRIAAACGNOh3eaPuOJ1OuVwub5dxRT/5yU/k6+ur7Oxsb5dyRRaLhXfMAwDwbwiUTYDT6ZTNZpPb7fZ2KVf1//7f//N2CVdlNpvlcDgIlQAA/A8CZRPgcrnkdru1YcMG2Wy26zbv/v379eijjyojI0MtWrS4bvPWJ4fDofj4eLlcLgIlAAD/g0DZhNhsNtnt9nobf/jw4erbt69effVVSdL3338vSerTp49at259zeOaTCb95S9/0dixY40XCQAA6hyLcgAAAGAIgRJ1YtKkSfrv//5v/epXv5LJZJLJZFJBQYEk6cCBA+rfv7/MZrMGDx6szz//vErfrVu3ym63KyAgQBEREVqyZInKysokSeHh4ZKke++9VyaTyfP58OHDGjNmjNq3b6/g4GDddttt2rlz5/X6ugAA4N8QKFEnfvWrX2nQoEF6+OGHVVhYqMLCQnXq1EmS9H//7//VypUrtX//fvn6+mrKlCmefpmZmZowYYKefPJJ5efna926dUpJSdGyZcskSR9//LEkKTk5WYWFhZ7PxcXFuvvuu7Vr1y598skniomJUWxsrJxO53X+5gAAgECJOtGqVSv5+fnJbDYrNDRUoaGh8vHxkSQtW7ZMw4YNU48ePTRv3jzt3btX58+flyQtWbJE8+bN08SJExUREaGRI0dq6dKlWrdunSQpJCREktS6dWuFhoZ6Pvfp00ePPvqoevbsqVtuuUVLly7Vf/3Xf2nbtm1e+PYAADRtLMpBvevdu7fn5w4dOkiSTp48KavVqpycHO3Zs8dzRlKSysvLdf78ebndbpnN5hrHLC4u1uLFi7V9+3YVFhaqrKxMJSUlnKEEAMALCJSod82bN/f8bDKZJEkVFRWSfgiGS5Ys0X333VetX0BAwGXHTEhI0N/+9je9/PLL6tq1qwIDA/Xzn/9cFy5cqOPqAQDA1RAoUWf8/PxUXl7+o/rY7XZ9/vnn6tq162XbNG/evNq4e/bs0aRJk3TvvfdK+iGYXloEBAAAri8CJepMeHi4PvroIxUUFCg4ONhzFvJKFi5cqNGjR8tqternP/+5mjVrppycHB08eFDPP/+8Z9xdu3ZpyJAh8vf310033aRbbrlFmzdvVmxsrEwmkxYsWFCr+QAAQN1jUQ7qTEJCgnx8fNSjRw+FhITU6n7G6Ohovffee3r//fd122236fbbb9crr7yizp07e9qsXLlSf/vb39SpUydFRUVJklatWqWbbrpJgwcPVmxsrKKjo+v1oe0AAODyOEOJOhMZGakPPvigyrZJkyZV+dy3b19VVlZW2RYdHa3o6OjLjhsbG6vY2Ngq28LDw7V79+4q22bMmHENVQMAAKMIlE2Iw+Hwdgk3PI4hAADVESibAIvFIrPZrPj4eG+X0iiYzWZZLBZvlwEAQINBoGwCrFarHA6HXC6Xt0u5ouHDh2vy5MmaOHGit0u5IovFIqvV6u0yAABoMAiUTYTVam3wIcjX11cdO3ZkcQ0AADcYVnkDAADAEAIlAAAADCFQAgAAwBACJQAAAAwhUAIAAMAQAiUAAAAMIVACAADAEAIlAAAADCFQAgAAwBACJQAAAAwhUAIAAMAQ3uXdRDidTrlcLm+XcUVlZWX6+uuvlZ2d7e1SANSDb7/9Vm63m99xNChHjx6VJH366acym81erubKLBaLrFart8uokamysrLS20WgfjmdTtlsNrndbm+XAgAArpHZbJbD4WiQoZIzlE2Ay+WS2+3Whg0bZLPZvF0OAAD4kRwOh+Lj4+VyuQiU8C6bzSa73e7tMgAAQCPDohwAuIF8++23euyxx2S1WuXv76/Q0FBFR0drz549OnXqlJ544gl169ZNgYGBslqtmjVrloqKirxdNoBGjjOUAHADGTdunC5cuKD169crIiJC33zzjXbt2qXvvvtOx48f1/Hjx/Xyyy+rR48eOnbsmKZPn67jx49r06ZN3i4dQCNGoASAG8SZM2eUmZmpjIwMDRs2TJLUuXNnDRgwwNPm3Xff9fz8X//1X1q2bJni4+NVVlYmX1/+Lx9A/eCSNwDcIIKDgxUcHKwtW7aotLS0Vn2KiorUsmVLwiSAekWgBIAbhK+vr1JSUrR+/Xq1bt1aQ4YMUWJionJzc2ts73K5tHTpUj3yyCPXuVIATQ2BEgBuIOPGjdPx48e1bds2xcTEKCMjQ3a7XSkpKVXaff/99/rZz36mHj16aPHixV6pFUDTQaAEgBtMQECARo4cqQULFmjv3r2aNGmSFi1a5Nl/9uxZxcTEqEWLFvrLX/6i5s2be7FaAE0BgRIAbnA9evTQuXPnJP1wZnLUqFHy8/PTtm3bFBAQ4OXqADQF3KUNADeI7777TnFxcZoyZYp69+6tFi1aaP/+/VqxYoXGjBnjCZOX3oz1/fff6/vvv5ckhYSEyMfHx8vfAEBjRaAEgBtEcHCwBg4cqFdeeUWHDx/WxYsX1alTJz388MNKTEzURx99pI8++kiS1LVr1yp9jx49qvDwcC9UDaApIFACwA3C399fSUlJSkpKqnH/8OHDVVlZeZ2rAgACZZPicDi8XQIAALgGDf1vOIGyCbBYLDKbzYqPj/d2KQAA4BqZzWZZLBZvl1EjUyXXR5oEp9Mpl8vl7TKuaPjw4Zo8ebImTpzo7VIA1IMXX3xRn3zyiVJTU71dCuDx17/+VYmJicrMzJTZbPZ2OVdksVhktVq9XUaNOEPZRFit1gb7j/ASX19fdezYUXa73dulAKgHISEhMpvN/I6jQfniiy8kSX379lVwcLCXq7lx8RxKAAAAGEKgBAAAgCEESgAAABhCoAQAAIAhBEoAAAAYQqAEAACAIQRKAAAAGEKgBAAAgCEESgAAABhCoAQAAIAhBEoAAAAYwru8mwin0ymXy+XtMq7IbDbr22+/VXZ2trdLuSKLxdLg34sOAMD1RKBsApxOp2w2m9xut7dLuaqXX35ZL7/8srfLuCKz2SyHw0GoBADgfxAomwCXyyW3260NGzbIZrN5u5wbmsPhUHx8vFwuF4ESAID/QaBsQmw2m+x2u9fmX7x4sbZs2aJPP/30usz3u9/9Tm+//bbef/99SdK8efN07tw5rVmz5rrMDwBAU8GiHFzVpEmTZDKZZDKZ1Lx5c7Vv314jR47U73//e1VUVNTbvAUFBTKZTNcUQM+fP68FCxZo0aJFnm0JCQlav369jhw5UodVAgAAAiVqJSYmRoWFhSooKFBaWppGjBihJ598UqNHj1ZZWZm3y6tm06ZNatmypYYMGeLZZrFYFB0drbVr13qxMgAAGh8CJWrF399foaGh6tixo+x2uxITE7V161alpaUpJSVFknTmzBlNmzZNISEhatmype68807l5ORccdw333xTNptNAQEB6t69u15//XXPvi5dukiSoqKiZDKZNHz48Fr1k6TU1FTFxsZWmy82NlapqanXeBQAAEBNCJS4Znfeeaf69OmjzZs3S5Li4uJ08uRJpaWl6cCBA7Lb7frpT3+qU6dO1dh/48aNWrhwoZYtWyaHw6Hly5drwYIFWr9+vSRp3759kqSdO3eqsLDQM8/V+klSVlaW+vfvX23OAQMG6F//+pcKCgrq8lAAANCksSgHhnTv3l25ubnKysrSvn37dPLkSfn7+0v64RFAW7Zs0aZNm/TII49U67to0SKtXLlS9913n6Qfzkjm5+dr3bp1mjhxokJCQiRJbdu2VWhoaK37nTlzRkVFRQoLC6s256Vtx44dU3h4eJ0eCwAAmioCJQyprKyUyWRSTk6OiouL1bZt2yr7S0pKdPjw4Wr9zp07p8OHD2vq1Kl6+OGHPdvLysrUqlWry85Xm34lJSWSpICAgGr9AwMDJemGeCYnAAA3CgIlDHE4HOrSpYuKi4vVoUMHZWRkVGvTunXratuKi4slSb/97W81cODAKvt8fHwuO19t+rVt21Ymk0mnT5+u1v/S5fdLZz8BAIBxBEpcs927dysvL09PPfWUbr75Zp04cUK+vr61upTcvn17hYWF6ciRIxo/fnyNbfz8/CRJ5eXlP7pfjx49lJ+fr1GjRlXZd/DgQTVv3ly33nprLb8lAAC4GgIlaqW0tFQnTpxQeXm5vvnmG6WnpyspKUmjR4/WhAkT1KxZMw0aNEhjx47VihUrFBkZqePHj2v79u269957a1wgs2TJEs2aNUutWrVSTEyMSktLtX//fp0+fVpPP/202rVrp8DAQKWnp+vmm29WQECAWrVqddV+khQdHa2srCzNnj27ypyZmZkaOnSo59I3AAAwjlXeqJX09HR16NBB4eHhiomJ0d///netXr1aW7dulY+Pj0wmk3bs2KE77rhDkydPVmRkpO6//34dO3ZM7du3r3HMadOm6c0331RycrJ69eqlYcOGKSUlxfO4IF9fX61evVrr1q1TWFiYxowZU6t+kjR16lTt2LFDRUVFVeZMTU2tcu8lAAAwzlRZWVnp7SJQv7Kzs9WvXz/Po3yairi4ONntdj333HOSpLS0NM2ZM0e5ubny9b22k/NN9VgCdWHmzJnKysq6bq9fBWojNTVVDzzwgM6ePavg4GBvl3PD4pJ3E+JwOLxdwnU1ceJE/eMf/1B2drYkKS8vT3PnzlVubu41j9nUjiEAALVBoGwCLBaLzGaz4uPjvV2KV7z00kt1Op7ZbJbFYqnTMQEAuJERKJsAq9Uqh8Mhl8vl7VIaBYvFIqvV6u0yAABoMAiUTYTVaiUEAQCAesEqbwAAABhCoAQAAIAhBEoAAAAYQqAEAACAIQRKAAAAGEKgBAAAgCEESgAAABhCoAQAAIAhBEoAAAAYQqAEAACAIQRKAAAAGMK7vAGgkXA6nXK5XN4u47I6d+4sX19fZWdne7uUq7JYLLJard4uA7hhECgBoBFwOp2y2Wxyu93eLuWqfvWrX3m7hKsym81yOByESqCWCJQA0Ai4XC653W5t2LBBNpvNKzWsW7dOGRkZ+tOf/nRd5tuyZYvef/99vf7665Kk1atX6/z583r22WcNjetwOBQfHy+Xy0WgBGqJQAkAjYjNZpPdbv9RfSZNmqT169dLknx9fdWmTRv17t1bDzzwgCZNmqRmzWp3u32HDh0UGBhY6/kLCgrUpUsXffLJJ+rbt++Pqvn8+fMaPXq0/vznP3vme/nllxUREaHly5crIiLiR40HwBgW5QAAFBMTo8LCQhUUFCgtLU0jRozQk08+qdGjR6usrMzb5VWzadMmtWzZUkOGDPFss1gsio6O1tq1a71YGdA0ESgBAPL391doaKg6duwou92uxMREbd26VWlpaUpJSZEknTlzRtOmTVNISIhatmypO++8Uzk5OVcc980335TNZlNAQIC6d+/uuTwtSV26dJEkRUVFyWQyafjw4bXqJ0mpqamKjY2tNl9sbKxSU1Ov8SgAuFYESgBAje6880716dNHmzdvliTFxcXp5MmTSktL04EDB2S32/XTn/5Up06dqrH/xo0btXDhQi1btkwOh0PLly/XggULPJfX9+3bJ0nauXOnCgsLPfNcrZ8kZWVlqX///tXmHDBggP71r3+poKCgLg8FgKvgHkoAwGV1795dubm5ysrK0r59+3Ty5En5+/tL+uGexS1btmjTpk165JFHqvVdtGiRVq5cqfvuu0/SD2ck8/PztW7dOk2cOFEhISGSpLZt2yo0NLTW/c6cOaOioiKFhYVVm/PStmPHjik8PLxOjwWAyyNQAgAuq7KyUiaTSTk5OSouLlbbtm2r7C8pKdHhw4er9Tt37pwOHz6sqVOn6uGHH/ZsLysrU6tWrS47X236lZSUSJICAgKq9Q8MDJSkG+LxSUBjQqAEAFyWw+FQly5dVFxcrA4dOigjI6Nam9atW1fbVlxcLEn67W9/q4EDB1bZ5+Pjc9n5atOvbdu2MplMOn36dLX+ly6/Xzr7CeD6IFACAGq0e/du5eXl6amnntLNN9+sEydOyNfXt1aXktu3b6+wsDAdOXJE48ePr7GNn5+fJKm8vPxH9+vRo4fy8/M1atSoKvsOHjyo5s2b69Zbb63ltwRQFwiUAACVlpbqxIkTKi8v1zfffKP09HQlJSVp9OjRmjBhgpo1a6ZBgwZp7NixWrFihSIjI3X8+HFt375d9957b40LZJYsWaJZs2apVatWiomJUWlpqfbv36/Tp0/r6aefVrt27RQYGKj09HTdfPPNCggIUKtWra7aT5Kio6OVlZWl2bNnV5kzMzNTQ4cO9Vz6BnB9sMobAKD09HR16NBB4eHhiomJ0d///netXr1aW7dulY+Pj0wmk3bs2KE77rhDkydPVmRkpO6//34dO3ZM7du3r3HMadOm6c0331RycrJ69eqlYcOGKSUlxfO4IF9fX61evVrr1q1TWFiYxowZU6t+kjR16lTt2LFDRUVFVeZMTU2tcu8lgOvDVFlZWentIgAAxmRnZ6tfv36ex/k0BXFxcbLb7XruueckSWlpaZozZ45yc3Pl63vtF+Ca4rFsylJTU/XAAw/o7NmzCg4O9nY5NywueQNAI+JwOLxdwnUzceJE/eMf/1B2drYkKS8vT3PnzlVubq6hcZvSMQTqCoESABoBi8Uis9ms+Ph4b5dy3b300kt1PqbZbJbFYqnzcYHGikAJAI2A1WqVw+GQy+XydimNgsVikdVq9XYZwA2DQAkAjYTVaiUEAfAKVnkDAADAEAIlAAAADCFQAgAAwBACJQAAAAwhUAIAAMAQAiUAAAAMIVACAADAEAIlAAAADCFQAgAAwBACJQAAAAwhUAIAAMAQ3uUNAADqjdPplMvl8nYZl3X06FFJ0qeffiqz2ezlaq7MYrHIarV6u4wamSorKyu9XQQAAGh8nE6nbDab3G63t0tpFMxmsxwOR4MMlZyhBAAA9cLlcsntdmvDhg2y2WzeLueG5nA4FB8fL5fLRaAEAABNj81mk91u98rcixcv1pYtW/Tpp59el/l+97vf6e2339b7778vSZo3b57OnTunNWvWXJf5vYVFOQAAoMGZNGmSTCaTTCaTmjdvrvbt22vkyJH6/e9/r4qKinqbt6CgQCaT6ZoC6Pnz57VgwQItWrTIsy0hIUHr16/XkSNH6rDKhodACQAAGqSYmBgVFhaqoKBAaWlpGjFihJ588kmNHj1aZWVl3i6vmk2bNqlly5YaMmSIZ5vFYlF0dLTWrl3rxcrqH4ESAAA0SP7+/goNDVXHjh1lt9uVmJiorVu3Ki0tTSkpKZKkM2fOaNq0aQoJCVHLli115513Kicn54rjvvnmm7LZbAoICFD37t31+uuve/Z16dJFkhQVFSWTyaThw4fXqp8kpaamKjY2ttp8sbGxSk1NvcajcGMgUAIAgBvGnXfeqT59+mjz5s2SpLi4OJ08eVJpaWk6cOCA7Ha7fvrTn+rUqVM19t+4caMWLlyoZcuWyeFwaPny5VqwYIHWr18vSdq3b58kaefOnSosLPTMc7V+kpSVlaX+/ftXm3PAgAH617/+pYKCgro8FA0Ki3IAAMANpXv37srNzVVWVpb27dunkydPyt/fX5L08ssva8uWLdq0aZMeeeSRan0XLVqklStX6r777pP0wxnJ/Px8rVu3ThMnTlRISIgkqW3btgoNDa11vzNnzqioqEhhYWHV5ry07dixYwoPD6/TY9FQECgBAMANpbKyUiaTSTk5OSouLlbbtm2r7C8pKdHhw4er9Tt37pwOHz6sqVOn6uGHH/ZsLysrU6tWrS47X236lZSUSJICAgKq9Q8MDJSkRv08TgIlAAC4oTgcDnXp0kXFxcXq0KGDMjIyqrVp3bp1tW3FxcWSpN/+9rcaOHBglX0+Pj6Xna82/dq2bSuTyaTTp09X63/p8vuls5+NEYESAADcMHbv3q28vDw99dRTuvnmm3XixAn5+vrW6lJy+/btFRYWpiNHjmj8+PE1tvHz85MklZeX/+h+PXr0UH5+vkaNGlVl38GDB9W8eXPdeuuttfyWNx4CJQAAaJBKS0t14sQJlZeX65tvvlF6erqSkpI0evRoTZgwQc2aNdOgQYM0duxYrVixQpGRkTp+/Li2b9+ue++9t8YFMkuWLNGsWbPUqlUrxcTEqLS0VPv379fp06f19NNPq127dgoMDFR6erpuvvlmBQQEqFWrVlftJ0nR0dHKysrS7Nmzq8yZmZmpoUOHei59N0as8gYAAA1Senq6OnTooPDwcMXExOjvf/+7Vq9era1bt8rHx0cmk0k7duzQHXfcocmTJysyMlL333+/jh07pvbt29c45rRp0/Tmm28qOTlZvXr10rBhw5SSkuJ5XJCvr69Wr16tdevWKSwsTGPGjKlVP0maOnWqduzYoaKioipzpqamVrn3sjEyVVZWVnq7CAAA0PhkZ2erX79+nsf5NAVxcXGy2+167rnnJElpaWmaM2eOcnNz5et77ReGG/qx5JI3AACoVw6Hw9slXDcTJ07UP/7xD2VnZ0uS8vLyNHfuXOXm5hoat6EfQ85QAgCAeuF0OmWz2Rr143KuJ7PZLIfDIavV6u1SqiFQAgCAeuN0OuVyubxdRqNgsVgaZJiUCJQAAAAwiFXeAAAAMIRACQAAAEMIlAAAADCEQAkAAABDCJQAAAAwhEAJAAAAQwiUAAAAMIRACQAAAEMIlAAAADCEQAkAAABDCJQAAAAwhEAJAAAAQwiUAAAAMIRACQAAAEMIlAAAADCEQAkAAABDCJQAAAAwhEAJAAAAQwiUAAAAMIRACQAAAEMIlAAAADCEQAkAAABDCJQAAAAwhEAJAAAAQwiUAAAAMIRACQAAAEMIlAAAADCEQAkAAABDCJQAAAAwhEAJAAAAQwiUAAAAMIRACQAAAEMIlAAAADCEQAkAAABDCJQAAAAwhEAJAAAAQwiUAAAAMIRACQAAAEMIlAAAADCEQAkAAABDCJQAAAAwhEAJAAAAQwiUAAAAMIRACQAAAEMIlAAAADCEQAkAAABDCJQAAAAw5P8DW7THUx3cTJAAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Compute the derivative as a QPath diagram\n",
    "\n",
    "arD = lambda f: Split() >> (Scale(sp.I) >> Delete() >> Create()) @ Id(1) >> Merge() >> f if f == phase else f\n",
    "D = symmetric.Functor(len, arD, cod=symmetric.Category(int, Diagram))\n",
    "diff_diagram = D(I >> unitary >> J)\n",
    "diff_diagram.draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "65c224c0",
   "metadata": {},
   "outputs": [],
   "source": [
    "qpath_diff = sp.simplify(F(diff_diagram).eval().array[0][0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "3ff03dad",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle - 3.46944695195361 \\cdot 10^{-18} i e^{3 i \\theta} - \\left(0.020544715052923 + 0.0400195644059273 i\\right) e^{2 i \\theta} + \\left(-0.176120818295538 + 0.193579423102353 i\\right) e^{i \\theta} + 0.176542750801548 + 0.151406332299894 i$"
      ],
      "text/plain": [
       "-3.46944695195361e-18*I*exp(3*I*theta) - (0.020544715052923 + 0.0400195644059273*I)*exp(2*I*theta) + (-0.176120818295538 + 0.193579423102353*I)*exp(I*theta) + 0.176542750801548 + 0.151406332299894*I"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sp.simplify(qpath_diff)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "a846b66d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle i \\left(\\left(0.213657231834625 + 0.361718295661069 i\\right) e^{2 i \\theta} + \\left(0.147888686949433 - 0.155630057476199 i\\right) e^{i \\theta} - 0.0470004409707729 + 0.0952882918442232 i\\right) e^{i \\theta}$"
      ],
      "text/plain": [
       "I*((0.213657231834625 + 0.361718295661069*I)*exp(2*I*theta) + (0.147888686949433 - 0.155630057476199*I)*exp(I*theta) - 0.0470004409707729 + 0.0952882918442232*I)*exp(I*theta)"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sp.simplify(sympy_diff)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "084b611e",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> code/qpath.py <==
"""
The category QPath.

Example
-------
>>> HongOuMandel = Create() @ Create() >> Split() @ Split()\\
...     >> Scale(1j) @ SWAP @ Scale(1j)\\
...     >> Merge() @ Merge() >> Delete() @ Delete()
>>> HongOuMandel.eval()
Matrix[Expr]([0j], dom=1, cod=1)
"""

from __future__ import annotations

import numpy as np
from math import factorial
import sympy as sp

from discopy import symmetric
from discopy.cat import factory, assert_iscomposable
from discopy.monoidal import PRO
from discopy.matrix import Matrix
from discopy.utils import unbiased


def permanent(M):
    """
    Numpy code for computing the permanent of a matrix,
    from https://github.com/scipy/scipy/issues/7151.
    """
    n = M.shape[0]
    d = np.ones(n)
    j = 0
    s = 1
    f = np.arange(n)
    v = M.sum(axis=0)
    p = np.prod(v)
    while (j < n - 1):
        v -= 2 * d[j] * M[j]
        d[j] = -d[j]
        s = -s
        prod = np.prod(v)
        p += s * prod
        f[0] = 0
        f[j] = f[j + 1]
        f[j + 1] = j + 1
        j = f[0]
    return p / 2 ** (n - 1)


def occupation_numbers(n_photons, m_modes):
    """
    Returns vectors of occupation numbers for n_photons in m_modes.

    Example
    -------
    >>> occupation_numbers(3, 2)
    [(3, 0), (2, 1), (1, 2), (0, 3)]
    >>> occupation_numbers(2, 3)
    [(2, 0, 0), (1, 1, 0), (1, 0, 1), (0, 2, 0), (0, 1, 1), (0, 0, 2)]
    """
    if not n_photons:
        return [m_modes * (0,)]
    if not m_modes:
        raise ValueError(f"Can't put {n_photons} photons in zero modes!")
    if m_modes == 1:
        return [(n_photons, )]
    return [(head,) + tail for head in range(n_photons, -1, -1)
            for tail in occupation_numbers(n_photons - head, m_modes - 1)]


class Path(Matrix[sp.Expr]):
    """
    >>> num_op = Split() >> Delete() @ Id(1) >> Create() @ Id(1) >> Merge()
    >>> num_op2 = Split() @ Create() >> Id(1) @ SWAP >> Merge() @ Delete()
    >>> assert (num_op @ Id(1)).eval(2) == (num_op2 @ Id(1)).eval(2)
    """
    def __init__(self, array, dom: int, cod: int,
                 creations: tuple[int, ...] = (),
                 deletions: tuple[int, ...] = ()):
        self.udom, self.ucod = len(creations) + dom, len(deletions) + cod
        super().__init__(array, self.udom, self.ucod)
        self.dom, self.cod = dom, cod
        self.creations, self.deletions = creations, deletions

    @property
    def umatrix(self) -> Matrix[sp.Expr]:
        return Matrix[sp.Expr](self.array, self.udom, self.ucod)

    @unbiased
    def then(self, other: Path) -> Path:
        assert_iscomposable(self, other)
        M = Matrix[sp.Expr]
        a, b = len(self.creations), len(other.creations)
        c, d = len(self.deletions), len(other.deletions)
        umatrix = a @ M.swap(b, self.dom) >> self.umatrix @ b\
            >> c @ M.swap(self.cod, b) >> c @ other.umatrix
        creations = self.creations + other.creations
        deletions = self.deletions + other.deletions
        return Path(umatrix.array, self.dom, other.cod, creations, deletions)

    @unbiased
    def tensor(self, other: Path) -> Path:
        M = Matrix[sp.Expr]
        a, b = len(self.creations), len(other.creations)
        c, d = len(self.deletions), len(other.deletions)
        umatrix = a @ M.swap(b, self.dom) @ other.dom\
            >> self.umatrix @ other.umatrix\
            >> c @ M.swap(self.cod, d) @ other.cod
        dom, cod = self.dom + other.dom, self.cod + other.cod
        creations = self.creations + other.creations
        deletions = self.deletions + other.deletions
        return Path(umatrix.array, dom, cod, creations, deletions)

    def dagger(self) -> Path:
        array = self.umatrix.dagger().array
        return Path(array, self.cod, self.dom, self.deletions, self.creations)

    def __repr__(self):
        return super().__repr__()[:-1]\
            + f", creations={self.creations}, deletions={self.deletions})"

    def make_square(self):
        diff = self.udom - self.ucod
        if diff < 0:
            creations = self.creations + -diff * (0,)
            array = np.concatenate([
                self.array[:len(self.creations)],
                np.zeros((-diff, self.ucod), complex),
                self.array[len(self.creations):]], axis=0)
            return Path(array, self.dom, self.cod, creations, self.deletions)
        if diff > 0:
            deletions = self.deletions + diff * (0,)
            array = np.concatenate([
                self.array[:, :len(self.deletions)],
                np.zeros((self.udom, diff), complex),
                self.array[:, len(self.deletions):]], axis=1)
            return Path(array, self.dom, self.cod, self.creations, deletions)
        return self

    def eval(self, n_photons=0, permanent=permanent):
        if self.udom != self.ucod:
            return self.make_square().eval(n_photons, permanent)
        dom_basis = occupation_numbers(n_photons, self.dom)
        n_photons_out = n_photons - sum(self.deletions) + sum(self.creations)
        if n_photons_out < 0:
            raise ValueError("Expected a positive number of photons out.")
        cod_basis = occupation_numbers(n_photons_out, self.cod)
        result = Matrix[sp.Expr].zero(len(dom_basis), len(cod_basis))
        for i, open_creations in enumerate(dom_basis):
            for j, open_deletions in enumerate(cod_basis):
                creations = self.creations + open_creations
                deletions = self.deletions + open_deletions
                matrix = np.stack([
                    self.array[:, m]
                    for m, n in enumerate(deletions)
                    for _ in range(n)], axis=1)
                matrix = np.stack([
                    matrix[m]
                    for m, n in enumerate(creations)
                    for _ in range(n)], axis=0)
                divisor = np.sqrt(np.prod([
                    factorial(n) for n in creations + deletions]))
                result.array[i, j] = permanent(matrix) / divisor
        return result

    def get_amplitudes(self, n_photons=0, permanent=permanent):
        if self.dom != 0:
            raise ValueError("Expected a state, got a process.")
        n_photons_out = n_photons - sum(self.deletions) + sum(self.creations)
        basis = occupation_numbers(n_photons_out, self.cod)
        counts = self.eval(n_photons, permanent).array[0]
        return {key: value for key, value in zip(basis, counts) if value}

    def get_probabilities(self, n_photons=0, permanent=permanent):
        amplitudes = self.get_amplitudes(n_photons, permanent).items()
        return {key: abs(value) ** 2 for key, value in amplitudes}


@factory
class Diagram(symmetric.Diagram):
    ty_factory = PRO

    def to_path(self):
        return symmetric.Functor(
            ob=len, ar=lambda f: f.to_path(),
            cod=symmetric.Category(int, Path))(self)

    def eval(self, n_photons=0, permanent=permanent):
        return self.to_path().eval(n_photons, permanent)

    def get_amplitudes(self, n_photons=0, permanent=permanent):
        return self.to_path().get_amplitudes(n_photons, permanent)

    def get_probabilities(self, n_photons=0, permanent=permanent):
        return self.to_path().get_probabilities(n_photons, permanent)


class Box(symmetric.Box, Diagram):
    def to_path(self):
        raise NotImplementedError


class Swap(symmetric.Swap, Box):
    pass


class Create(Box):
    """
    Creation of photons given a list of occupation numbers.

    Parameters:
        photons : Occupation numbers.

    Example
    -------
    >>> assert Create() == Create(1)
    >>> Create(1, 2, 3).get_probabilities()
    {(1, 2, 3): 1.0}
    """
    def __init__(self, *photons: int):
        self.photons = photons or (1,)
        name = "Create()" if self.photons == (1,) else f"Create({photons})"
        super().__init__(name, 0, len(self.photons))

    def to_path(self):
        array = Matrix[sp.Expr].id(len(self.photons)).array
        return Path(array, 0, len(self.photons), creations=self.photons)


class Delete(Box):
    """
    Annihilation of photons given a list of occupation numbers.

    Parameters:
        photons : Occupation numbers.

    Example
    -------
    >>> assert Delete() == Delete(1)
    """
    def __init__(self, *photons: int):
        self.photons = photons or (1,)
        name = "Delete()" if self.photons == (1,) else f"Delete({photons})"
        super().__init__(name, len(self.photons), 0)

    def to_path(self):
        array = Matrix[sp.Expr].id(len(self.photons)).array
        return Path(array, len(self.photons), 0, deletions=self.photons)


class Merge(Box):
    """
    Path merging.

    Example
    -------
    >>> sqrt2 = Create() >> Scale(2 ** -.5) >> Delete()
    >>> assert (sqrt2 @ Create() @ Create() >> Merge()).eval()\\
    ...     == Create(2).eval()
    """
    def __init__(self, n=2):
        self.n = n
        super().__init__("Merge()" if n == 2 else f"Merge({n})", n, 1)

    def to_path(self):
        return Path.merge(1, self.n)


class Split(Box):
    """
    Path spliting.

    Example
    -------
    >>> (Create() >> Split()).get_probabilities()
    {(1, 0): 1.0, (0, 1): 1.0}
    """
    def __init__(self, n=2):
        self.n = n
        super().__init__("Split()" if n == 2 else f"Split({n})", 1, n)

    def to_path(self):
        return Path.copy(1, self.n)


class Scale(Box):
    def __init__(self, scalar: complex):
        self.scalar = scalar
        super().__init__(f"Scalar({scalar})", 1, 1)

    def to_path(self):
        return Path([self.scalar], 1, 1)


Diagram.swap_factory = Swap
SWAP = Swap(PRO(1), PRO(1))
Id = Diagram.id


==> code/test_circuit_extraction_methods.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "d955c37e",
   "metadata": {},
   "outputs": [],
   "source": [
    "from circuit_extraction_methods import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "7b3b8731",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\xl22293\\OneDrive - University of Bristol\\Documents\\Code\\optics-differentiation\\code\\discopy\\messages.py:95: UserWarning: Since discopy v0.4.3 the behaviour of permutation has changed. Pass inverse=False to get the default behaviour.\n",
      "  warnings.warn(message)\n"
     ]
    }
   ],
   "source": [
    "modes = [2, 3, 4, 5]\n",
    "photon_numbers = [1, 2, 3, 4, 5, 6]\n",
    "\n",
    "results_list = []\n",
    "for m in modes:\n",
    "    c1 = unitary_group.rvs(m)\n",
    "    c2 = unitary_group.rvs(m)\n",
    "    # operator = unitary_group.rvs(m)\n",
    "    rand_complex = 10*(np.random.random((m, m)) + 1j*np.random.random((m, m)))\n",
    "    operator = rand_complex + rand_complex.conjugate().T\n",
    "\n",
    "    R, D , V = sp.Matrix(operator).singular_value_decomposition()\n",
    "    D = sp.re(D)\n",
    "    max_s_herm = max(D)\n",
    "\n",
    "\n",
    "    # Generate a diagram\n",
    "    c1_diagram, c2_diagram = Unitary(c1, m, name='C1'), Unitary(c2, m, name='C2')\n",
    "    operator_diagram = Unitary(operator, m, name='O')\n",
    "\n",
    "    terms = circuit_preparation(c1_diagram, c2_diagram, operator_diagram)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "8d44ca27",
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "# @dataclass\n",
    "# class CircuitTerms:\n",
    "#     expectation_circuit: Diagram\n",
    "#     extracted_diff_1: Diagram\n",
    "#     max_s_1: float\n",
    "#     extracted_diff_2: Diagram\n",
    "#     max_s_2: float\n",
    "\n",
    "I = [1,1,1,0,0]\n",
    "r = evaluate(terms.expectation_circuit, I, I)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "2d65e4b1",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle 3544.57225136378 + 1.57 \\cdot 10^{-13} i$"
      ],
      "text/plain": [
       "3544.57225136378 + 1.57e-13*I"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "r.subs(theta, 0.345628).evalf()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "1662cc75",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle 2241.88312771072 + 1.33 \\cdot 10^{-12} i$"
      ],
      "text/plain": [
       "2241.88312771072 + 1.33e-12*I"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sp.diff(r, theta).subs(theta, 0.345628).evalf()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "8028d1e4",
   "metadata": {},
   "outputs": [],
   "source": [
    "r1 = evaluate(terms.extracted_diff_1, I+[1,0,0,0,0,0,0], I+[1,0,0,0,0,0,0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "efe72626",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle 178.40339080474 + 923.550890626313 i$"
      ],
      "text/plain": [
       "178.40339080474 + 923.550890626313*I"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "r1.subs(theta, 0.345628).evalf()* terms.max_s_1**4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "7a961861",
   "metadata": {},
   "outputs": [],
   "source": [
    "r2 = evaluate(terms.extracted_diff_2, I+[1,0,0,0,0,0,0], I+[1,0,0,0,0,0,0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "b592492f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle 178.40339080474 - 923.550890626313 i$"
      ],
      "text/plain": [
       "178.40339080474 - 923.550890626313*I"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "r2.subs(theta, 0.345628).evalf()* terms.max_s_2**4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "67c44d9d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle 2241.88312771072$"
      ],
      "text/plain": [
       "2241.88312771072"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(r2.subs(theta, 0.345628).evalf()* terms.max_s_2**4 + r1.subs(theta, 0.345628).evalf()* terms.max_s_1**4)*2*np.pi"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "optics-diff",
   "language": "python",
   "name": "optics-diff"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> code/test_paper_results.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "f6955207",
   "metadata": {},
   "outputs": [],
   "source": [
    "from discopy.quantum.optics import *\n",
    "import sympy as sp\n",
    "import random\n",
    "from scipy.stats import unitary_group\n",
    "from discopy.quantum.optics import Box, evaluate, Matrix\n",
    "from sympy.matrices import BlockMatrix\n",
    "from sympy.physics.quantum import Dagger"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "0b8b01d9",
   "metadata": {},
   "outputs": [],
   "source": [
    "theta = sp.Symbol('theta', real=True)\n",
    "phase = Phase(theta)\n",
    "shift = Comonoid() >> Id(1) @ Annil() >> Id(1) @ Create() >> Id(1) @ Phase(1/4) >> Monoid()\n",
    "\n",
    "unitary = BS >> Id(1) @ phase >> BS\n",
    "\n",
    "ob = lambda x: x\n",
    "ar = lambda f: phase >> shift if f == phase else f\n",
    "circuit_diff = Functor(ob, ar)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "7a244cf2",
   "metadata": {},
   "outputs": [],
   "source": [
    "class Unitary(Box):\n",
    "    def __init__(self, array, n_modes, name=False, _dagger=False):\n",
    "        if not name:\n",
    "            name = 'Unitary({})'.format(n_modes)\n",
    "        if _dagger:\n",
    "            name = name + '.dagger()'\n",
    "        dom = PRO(n_modes)\n",
    "        self._dagger = _dagger\n",
    "        self._matrix = Matrix(dom, dom, array)\n",
    "        super().__init__(name, dom, dom)\n",
    "    \n",
    "    def dagger(self):\n",
    "        return Unitary(self.matrix.dagger().array, self.dom, name=self.name, _dagger=not self._dagger)\n",
    "    \n",
    "    @property\n",
    "    def matrix(self):\n",
    "        return self._matrix"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "e11528c7",
   "metadata": {},
   "outputs": [],
   "source": [
    "def differentiate_expectation(operator, circuit, first_term=True):\n",
    "    \"\"\"first_term is a bool determining whether we are calculating the first term or second term of equation 4\"\"\"\n",
    "    if first_term:\n",
    "        s1 = circuit_diff(circuit)\n",
    "        s2 = operator\n",
    "        s3 = circuit.dagger()\n",
    "    else:\n",
    "        s1 = circuit\n",
    "        s2 = operator\n",
    "        s3 = circuit_diff(circuit).dagger()\n",
    "\n",
    "    return s1 >> s2 >> s3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "8b660fa5",
   "metadata": {},
   "outputs": [],
   "source": [
    "def find_dilation_box(diagram, phase):\n",
    "    \"\"\"diagram: diagram to be searched\n",
    "       phase: phase differentiating with respect to\n",
    "    \"\"\"\n",
    "    start = None\n",
    "    end = None\n",
    "\n",
    "    for i, box in enumerate(diagram.boxes):\n",
    "        if isinstance(box, Phase) and abs(box.phi) == abs(phase):\n",
    "            if start is None:\n",
    "                start = i+1\n",
    "            else:\n",
    "                end = i\n",
    "\n",
    "    return diagram[:start], diagram[start:end], diagram[end:]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "32be73b2",
   "metadata": {},
   "outputs": [],
   "source": [
    "def block_unitary(diagram):\n",
    "    _, _, mat, _ = qpath_drag(diagram)\n",
    "    M = sp.Matrix(mat.array).evalf()\n",
    "    \n",
    "    (R, D, V) = (a.evalf() for a in sp.simplify(M.singular_value_decomposition(), chop=True))\n",
    "    \n",
    "    D = sp.re(D)\n",
    "    max_s = max(D)\n",
    "    \n",
    "    D_inv = sp.sqrt(sp.eye(M.cols)-(D / max_s)**2)\n",
    "    P = R*D_inv*V.H\n",
    "    \n",
    "    return Unitary(sp.Matrix(sp.BlockMatrix([[M / max_s, P], [P, -M / max_s]])), M.cols*2, name='U'), max_s"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "id": "673104a4",
   "metadata": {},
   "outputs": [],
   "source": [
    "def block_unitary_fixed(diagram):\n",
    "    _, _, mat, _ = qpath_drag(diagram)\n",
    "    N = sp.Matrix(mat.array).evalf()\n",
    "    \n",
    "    # I tried calling singular_value_decomposition only once and dividing D by the largest singular value but that didn't \n",
    "    # work for some reason, I could recover the original matrix but not the block unitary\n",
    "    s_max = max(sp.re(N.singular_value_decomposition()[1])).evalf()\n",
    "    \n",
    "    # Sometimes sympy can't perform the second svd if you divide by exactly the largest singular value so instead we divide\n",
    "    # by the closest integer rounded up\n",
    "    dilation_factor = np.ceil(s_max) \n",
    "    M = N/dilation_factor\n",
    "    R, D, V = M.singular_value_decomposition()\n",
    "\n",
    "    D_inv = sp.sqrt(sp.eye(M.cols)-D**2)\n",
    "    P = R*D_inv*V.H\n",
    "    \n",
    "    return Unitary(sp.simplify(sp.Matrix(sp.BlockMatrix([[M, P], [P, -M]]))), M.cols*2, name='U_fixed'), dilation_factor"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 255,
   "id": "0f0126bc",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Generate two random unitaries on m modes\n",
    "m = 2\n",
    "\n",
    "c1, c2 = Unitary(unitary_group.rvs(m), m, name='C1'), Unitary(unitary_group.rvs(m), m, name='C2')\n",
    "operator = Unitary(unitary_group.rvs(m), m, name='O')\n",
    "\n",
    "circuit = c1 >> phase @ Id(m - 1) >> c2 \n",
    "expectation_circuit = circuit >> operator >> circuit.dagger()\n",
    "\n",
    "expectation_diff_circuit_1 = differentiate_expectation(operator, circuit)\n",
    "expectation_diff_circuit_2 = differentiate_expectation(operator, circuit, False)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "95104809",
   "metadata": {},
   "source": [
    "Simple MZI case always works"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 166,
   "id": "baa8b881",
   "metadata": {},
   "outputs": [],
   "source": [
    "# b = circuit_diff(BS >> Id(1) @ phase >> BS)\n",
    "# U, max_s = block_unitary(b)\n",
    "# U_fixed, max_s_fixed = block_unitary_fixed(b)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 167,
   "id": "d6ee6bbb",
   "metadata": {},
   "outputs": [],
   "source": [
    "# I = [1,3]\n",
    "# post_selection = [1,0,0,0]\n",
    "# power = sum(I) + sum(post_selection)\n",
    "\n",
    "# print(evaluate(b, I, I).subs(theta, 0.7845764).evalf())\n",
    "# print((evaluate(U, I + post_selection, I + post_selection) * (max_s ** power)).subs(theta, 0.7845764).evalf())\n",
    "# print((evaluate(U_fixed, I + post_selection, I + post_selection) * (max_s_fixed ** power)).subs(theta, 0.7845764).evalf())"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4181f662",
   "metadata": {},
   "source": [
    "Expectation case only works for an input of [1,1], [2,1], [3,1] ie. if there is a 1 in the second entry"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 169,
   "id": "b8837cdf",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.504599655943602 - 0.152691310045995*I\n",
      "0.504599655943602 - 0.152691310045995*I\n"
     ]
    }
   ],
   "source": [
    "a, b, c = find_dilation_box(expectation_diff_circuit_2, theta)\n",
    "U, max_s = block_unitary(b)\n",
    "U_fixed, max_s_fixed = block_unitary_fixed(b)\n",
    "\n",
    "print(evaluate(a >> b >> c, [1,1,1], [1,1,1]).subs(theta, 0.4356434).evalf())\n",
    "print(evaluate(expectation_diff_circuit_2, [1,1,1], [1,1,1]).subs(theta, 0.4356434).evalf())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "75a10b8a",
   "metadata": {},
   "outputs": [],
   "source": [
    "b.draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 176,
   "id": "bcafa4f9",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(-0.6184722672309428+0.3629024271332403j)\n",
      "0.29353652893536 + 0.781142439180049*I\n",
      "0.29353652893536 + 0.781142439180049*I\n"
     ]
    }
   ],
   "source": [
    "I = [3,2,0]\n",
    "post_selection = [1,0,0,0,0]\n",
    "power = sum(I) + sum(post_selection)\n",
    "\n",
    "print(evaluate(b, I, I))\n",
    "print((evaluate(U, I + post_selection, I + post_selection) * (max_s ** power)).evalf())\n",
    "print((evaluate(U_fixed, I + post_selection, I + post_selection) * (max_s_fixed ** power)).evalf())"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "99559857",
   "metadata": {},
   "source": [
    "Let's try dragging out b first"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 181,
   "id": "b8cd250c",
   "metadata": {},
   "outputs": [],
   "source": [
    "top, bot, mat, scalar = qpath_drag(b)\n",
    "M = sp.Matrix(mat.array).evalf()\n",
    "b_drag = Unitary(M, M.cols, name='b_drag')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 179,
   "id": "37acc9e6",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.29353652893536 + 0.781142439180049*I\n"
     ]
    }
   ],
   "source": [
    "print(evaluate(b_drag, I + [1], I + [1]).evalf()) # It works!!!!"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "73082410",
   "metadata": {},
   "source": [
    "Let's see at which point we need to perform the drag"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 215,
   "id": "5f1b9138",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Generate two random unitaries on m modes\n",
    "m = 2\n",
    "\n",
    "c1, c2 = Unitary(unitary_group.rvs(m), m, name='C1'), Unitary(unitary_group.rvs(m), m, name='C2')\n",
    "operator = Unitary(unitary_group.rvs(m), m, name='O')\n",
    "\n",
    "circuit = c1 >> phase @ Id(m - 1) >> c2 \n",
    "expectation_circuit = circuit >> operator >> circuit.dagger()\n",
    "\n",
    "expectation_diff_circuit_1 = differentiate_expectation(operator, circuit)\n",
    "expectation_diff_circuit_2 = differentiate_expectation(operator, circuit, False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 216,
   "id": "cc8c8a3a",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAApwAAAHzCAYAAACNAc23AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8pXeV/AAAACXBIWXMAAA9hAAAPYQGoP6dpAAANMElEQVR4nO3cvWuVdx/A4Z9J20GHgkuKCSm4NuDYsWodzKD4HwgW3Zu+QTM5NIvSTi6Win9CRgdxcHZwqJutSwK6GxdJ8kyP8LyomJ5PTxqva7s5/L58p5sP97nPObS7u7s7AAAgMjPtBQAAONgEJwAAKcEJAEBKcAIAkBKcAACkBCcAACnBCQBASnACAJASnAAApAQnAAApwQkAQEpwAgCQEpwAAKQEJwAAKcEJAEBKcAIAkBKcAACkBCcAACnBCQBASnACAJASnAAApAQnAAApwQkAQEpwAgCQEpwAAKQEJwAAKcEJAEBKcAIAkBKcAACkBCcAACnBCQBASnACAJASnAAApAQnAAApwQkAQEpwAgCQEpwAAKQEJwAAKcEJAEBKcAIAkBKcAACkBCcAACnBCQBASnACAJASnAAApAQnAAApwQkAQEpwAgCQ2rfBefny5fH5559Pew3gPXf+/Plx/vz5aa8B8I+2b4MTAICDQXC+xv3798e5c+fGsWPHxqFDh8b6+vq0VwLeQ+5FwEEgOF9ja2trnDhxYty4cWPaqwDvMfci4CD4YNoL7FfLy8tjeXl52msA7zn3IuAg8IQTAICU4AQAICU4AQBICU4AAFKCEwCAlF+pv8bz58/H48ePX10/efJkPHz4cBw9enQsLi5OcTPgfeJeBBwEgvM1Hjx4ME6dOvXqemVlZYwxxsWLF8ft27entBXwvnEvAg4CwfkaJ0+eHLu7u9NeA3jPuRcBB4F3OAEASAlOAABSghMAgJTgBAAgJTgBAEgJTgAAUoITAICU4AQAICU4AQBICU4AAFKCEwCAlOAEACAlOAEASAlOAABSghMAgJTgBAAgJTgBAEgJTgAAUoITAICU4AQAICU4AQBICU4AAFKCEwCAlOAEACAlOAEASAlOAABSghMAgJTgBAAgJTgBAEgJTgAAUoITAICU4AQAICU4AQBICU4AAFKCEwCAlOAEACAlOAEASAlOAABSghMAgJTgBAAgJTgBAEgJTgAAUoITAICU4AQAICU4AQBICU4AAFKCEwCAlOAEACAlOAEASAlOAABSghMAgJTgBAAgJTgBAEgJTgAAUoITAICU4AQAICU4AQBICU4AAFKCEwCAlOAEACAlOAEASAlOAABSghMAgJTgBAAgJTgBAEgJTgAAUoITAICU4AQAICU4AQBICU4AAFKCEwCAlOAEACAlOAEASAlOAABSghMAgJTgBAAgJTgBAEgJTgAAUoITAICU4AQAICU4AQBICU4AAFKCEwCAlOAEACAlOAEASAlOAABSghMAgJTgBAAgJTgBAEgJTgAAUoITAICU4AQAICU4AQBICU4AAFKCEwCAlOAEACAlOAEASAlOAABSghMAgJTgBAAgJTgBAEgJTgAAUoITAICU4AQAICU4AQBICU4AAFKCEwCAlOAEACAlOAEASAlOAABSghMAgJTgBAAgJTgBAEgJTgAAUoITAICU4AQAICU4AQBICU4AAFKCEwCAlOAEACAlOAEASAlOAABSghMAgJTgBAAgJTgBAEgJTgAAUoITAICU4AQAICU4AQBICU4AAFKCEwCAlOAEACAlOAEASAlOAABSghMAgJTgBAAgJTgBAEgJTgAAUoITAICU4AQAICU4AQBICU4AAFKCEwCAlOAEACAlOAEASAlOAABSghMAgJTgBAAgJTgBAEgJTgAAUoITAICU4AQAICU4AQBICU4AAFKCEwCAlOAEACAlOAEASAlOAABSghMAgJTgBAAgJTgBAEgJTgAAUoITAICU4AQAICU4AQBICU4AAFKCEwCAlOAEACAlOAEASAlOAABSghMAgJTgBAAgJTgBAEgJTgAAUoITAICU4AQAIPXBtBcAAOD1nj59Oh49ejRevHgxDh8+PJaWlsbc3Ny013onghMAYJ/Z2NgYN2/eHLdu3Rqbm5v/8/n8/Py4dOnSuHLlylhYWJjChu/GV+oAAPvE9vb2uHbt2jh+/PhYW1v7v7E5xhibm5tjbW1tHD9+fFy/fn1sb2//zZu+G8EJALAPbG1tjbNnz47vv/9+vHz58q0Rub29PV6+fDm+++67cfbs2bG1tfU3bfruBCcAwJRtb2+PCxcujHv37u3p/L1798aFCxf27ZNOwQkAMGU///zzuHv37tjZ2dnT+Z2dnXH37t3xyy+/THizyRCcAABTtLGxMVZXVycy68cffxwbGxsTmTVJghMAYIpu3ry55yeb/21nZ2f8+uuvE5k1SYITAGCKbt26NbF3L7e3t8dvv/02kVmTJDgBAKbk6dOnr/3ro73a3Nwcz549m+jMv0pwAgBMyaNHj5K5v//+ezJ3rwQnAMCUvHjx4h81d68EJwDAlBw+fPgfNXevBCcAwJR89tlnydylpaVk7l4JTgCAKfnkk0/G/Pz8RGfOz8+Pubm5ic78qwQnAMAUXbp0aczOzk5k1uzs7Pjqq68mMmuSBCcAwBRduXJlzMxMJslmZmbG5cuXJzJrkgQnAMAULSwsjJ9++mkis9bW1sbCwsJEZk2S4AQAmLKVlZVx5syZPT/pnJmZGWfOnBlff/31hDebDMEJADBls7OzY319fZw+fXpP50+fPj3W19cn9i7opAlOAIB94MiRI+POnTvj2rVr48MPP3xrPM7Ozo6PPvpoXL9+fdy5c2ccOXLkb9r03QlOAIB9YnZ2dnz77bfjzz//HKurq6/9y6T5+fmxuro6/vjjj/HNN9/s2yeb//bBtBcAAOA/LSwsjKtXr46rV6+OZ8+ejS+++GIsLi6OH374YSwtLe27/9l8G8EJALCPzc3NjY8//nh8+umn48svv5z2OnviK3UAAFKCEwCAlOAEACAlOAEASAlOAABSghMAgJTgBAAgJTgBAEgJTgAAUoITAICU4AQAICU4AQBICU4AAFKCEwCAlOAEACAlOAEASAlOAABSghMAgJTgBAAgJTgBAEgJTgAAUoITAICU4AQAICU4AQBICU4AAFKCEwCAlOAEACAlOAEASAlOAABSghMAgJTgBAAgJTgBAEgJTgAAUoITAICU4AQAICU4AQBICU4AAFKCEwCAlOAEACAlOAEASAlOAABSghMAgJTgBAAgJTgBAEgJTgAAUoITAICU4AQAICU4AQBICU4AAFKCEwCAlOAEACAlOAEASAlOAABSghMAgJTgBAAgJTgBAEgJTgAAUoITAICU4AQAICU4AQBICU4AAFKCEwCAlOAEACAlOAEASAlOAABSghMAgJTgBAAgJTgBAEgJTgAAUoITAICU4AQAICU4AQBICU4AAFKCEwCAlOAEACAlOAEASAlOAABSghMAgJTgBAAgJTgBAEgJTgAAUoITAICU4AQAICU4AQBICU4AAFKCEwCAlOAEACAlOAEASAlOAABSghMAgJTgBAAgJTgBAEgJTgAAUoITAICU4AQAICU4AQBICU4AAFKCEwCAlOAEACAlOAEASAlOAABSghMAgJTgBAAgJTgBAEgJTgAAUoITAICU4AQAICU4AQBICU4AAFKCEwCAlOAEACAlOAEASAlOAABSghMAgJTgBAAgJTgBAEgJTgAAUoITAICU4AQAICU4AQBICU4AAFKCEwCAlOAEACAlOAEASAlOAABSghMAgJTgBAAgJTgBAEgJTgAAUoITAIA3un///jh37tw4duzYOHTo0FhfX3+n84ITAIA32traGidOnBg3btzY0/kPJrwPAAAHzPLy8lheXt7zeU84AQBICU4AAFKCEwCAlOAEACAlOAEASPmVOgAAb/T8+fPx+PHjV9dPnjwZDx8+HEePHh2Li4tvPS84AQB4owcPHoxTp069ul5ZWRljjHHx4sVx+/btt54XnAAAvNHJkyfH7u7uns97hxMAgJTgBAAgJTgBAEgJTgAAUoITAICU4AQAICU4AQBICU4AAFKCEwCAlOAEACAlOAEASAlOAABSghMAgJTgBAAgJTgBAEgJTgAAUoITAICU4AQAICU4AQBICU4AAFKCEwCAlOAEACAlOAEASAlOAABSghMAgJTgBAAgJTgBAEgJTgAAUoITAICU4AQAICU4AQBICU4AAFKCEwCAlOAEACAlOAEASAlOAABSghMAgJTgBAAgJTgBAEgJTgAAUoITAICU4AQAICU4AQBICU4AAFKCEwCAlOAEACAlOAEASB3a3d3dnfYSAAAcXJ5wAgCQEpwAAKQEJwAAKcEJAEBKcAIAkBKcAACkBCcAACnBCQBASnACAJASnAAApAQnAAApwQkAQEpwAgCQEpwAAKQEJwAAKcEJAEBKcAIAkBKcAACkBCcAACnBCQBASnACAJASnAAApAQnAAApwQkAQEpwAgCQEpwAAKQEJwAAKcEJAEBKcAIAkBKcAACkBCcAACnBCQBASnACAJASnAAApAQnAAApwQkAQEpwAgCQEpwAAKQEJwAAKcEJAEBKcAIAkBKcAACkBCcAACnBCQBASnACAJASnAAApAQnAAApwQkAQEpwAgCQ+hf6OjO9nT2WHQAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "top, bot, mat, scalar = qpath_drag(expectation_diff_circuit_2)\n",
    "top.draw()\n",
    "mat.draw()\n",
    "bot.draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 217,
   "id": "8c4627dd",
   "metadata": {},
   "outputs": [],
   "source": [
    "circ_drag = qpath_drag(expectation_diff_circuit_2)[2]\n",
    "a, b, c = find_dilation_box(circ_drag, theta)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 218,
   "id": "2ba4012d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "a.draw()\n",
    "b.draw()\n",
    "c.draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 220,
   "id": "8945f97a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.857196796939131 + 0.268381038463624*I\n",
      "0.857196796939131 + 0.268381038463624*I\n"
     ]
    }
   ],
   "source": [
    "U, max_s = block_unitary(b)\n",
    "U_fixed, max_s_fixed = block_unitary_fixed(b)\n",
    "\n",
    "print(evaluate(a >> b >> c, [1,1,1], [1,1,1]).subs(theta, 0.4356434).evalf())\n",
    "print(evaluate(expectation_diff_circuit_2, [1,1], [1,1]).subs(theta, 0.4356434).evalf())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 230,
   "id": "a516c4de",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(-0.00350556594247548-0.001205271998244907j)\n",
      "-0.00350556594247606 - 0.00120527199824527*I\n",
      "-0.00350556594247562 - 0.00120527199824498*I\n"
     ]
    }
   ],
   "source": [
    "I = [1,3,1]\n",
    "post_selection = [0,0,0]\n",
    "power = sum(I) + sum(post_selection)\n",
    "\n",
    "print(evaluate(b, I, I))\n",
    "print((evaluate(U, I + post_selection, I + post_selection) * (max_s ** power)).evalf())\n",
    "print((evaluate(U_fixed, I + post_selection, I + post_selection) * (max_s_fixed ** power)).evalf())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 231,
   "id": "4a6575fa",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.14399653666919 - 0.206778696298202*I\n",
      "1.14399653666919 - 0.206778696298202*I\n",
      "1.1439965366692 - 0.206778696298202*I\n"
     ]
    }
   ],
   "source": [
    "circuit = a @ Id(3) >> U >> c @ Id(3) \n",
    "\n",
    "print(evaluate(expectation_diff_circuit_2, I[:-1], I[:-1]).subs(theta, 0.4356434).evalf())\n",
    "print(evaluate(a >> b >> c, I, I).subs(theta, 0.4356434).evalf())\n",
    "print((evaluate(circuit, I + post_selection, I + post_selection) * (max_s ** power)).subs(theta, 0.4356434).evalf())"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0905f1b3",
   "metadata": {},
   "source": [
    "Even more promising! Finally we need to perform the entire calculation and check it is equal to the differential "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 235,
   "id": "0cfbebb3",
   "metadata": {},
   "outputs": [],
   "source": [
    "def circuit_extraction(diagram, phase):\n",
    "    circ_drag = qpath_drag(diagram)[2]\n",
    "    dim = len(circ_drag.cod.objects)\n",
    "    \n",
    "    a, b, c = find_dilation_box(circ_drag, phase)\n",
    "    U, max_s = block_unitary(b)\n",
    "    \n",
    "    circuit = a @ Id(dim) >> U >> c @ Id(dim)\n",
    "    \n",
    "    return circuit, max_s"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 256,
   "id": "ec3242e9",
   "metadata": {},
   "outputs": [],
   "source": [
    "extracted_diff_1, max_s_1 = circuit_extraction(expectation_diff_circuit_1, theta)\n",
    "extracted_diff_2, max_s_2 = circuit_extraction(expectation_diff_circuit_2, theta)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 259,
   "id": "f20f12bc",
   "metadata": {},
   "outputs": [],
   "source": [
    "I = [0,4]\n",
    "post_selection = [1,0,0,0]\n",
    "power = sum(I) + sum(post_selection)\n",
    "\n",
    "diff_circuit = sp.simplify((evaluate(extracted_diff_1, I + post_selection, I + post_selection) * (max_s_1) ** power +\n",
    "                    evaluate(extracted_diff_2, I + post_selection, I + post_selection) * (max_s_2) ** power) * 2 * sp.pi).evalf()\n",
    "diff_analytical = sp.simplify(sp.diff(evaluate(expectation_circuit, I, I))).evalf()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 260,
   "id": "5c730f5d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 260,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Check these values are the same numerically as its hard to tell by observation alone\n",
    "truth_list = []\n",
    "for t in np.linspace(0, 1, 20):\n",
    "    truth_list.append(np.isclose(complex(diff_circuit.subs(theta, t).evalf()), \n",
    "                      complex(diff_analytical.subs(theta, t).evalf())))\n",
    "    \n",
    "all(truth_list)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "2b891ec9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[-0.62764073+0.76978123j, -0.01049713-0.1157315j ],\n",
       "       [-0.10840916+0.04184999j, -0.41214863+0.90367557j]])"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "unitary_group.rvs(2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ebaaa080",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "optics-differentiation",
   "language": "python",
   "name": "optics-differentiation"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

